AI to Learn 2.0: From AI-Assisted Performance to Human Understanding and Durable Knowledge

How can working with AI help a person understand a problem well enough to tackle a new one? I propose AI to Learn 2.0 as a way to pursue that goal in research and education. Alongside performance on the assisted task, I consider what the person can later explain or do under stated conditions (the capability residual) and what resources they can keep, examine and revise (the artifact residual). A binding model illustrates the distinction. Two sets of rates predict the same amount bound at equilibrium. Understanding why they agree suggests when to measure a difference. In my research on heated heart muscle cells, equations suggested by symbolic regression prompted me to examine neighbouring contractile units. Measurements and nonlinear analyses showed how a nearly constant period can coexist with chaotic local dynamics. I also used AI to develop a study system covering 21 rounds of Japan's national examination for clinical laboratory technologists. Students can revisit missed questions, and instructors can revise explanations in light of common errors. Routine practice uses stored materials without calling generative AI. I describe a five-part package for retaining a result and its supporting evidence, seven dimensions for reviewing it and a separate scale for evidence of human capability. The supplied code and offline review sheets agree on tests of the decision rules. Whether this approach improves learning or helps groups sustain expertise remains an empirical question.

==> anc/README.txt <==
AI to Learn 2.0 — ancillary materials

The rubric, schema and worksheet support review of a specified retained artifact.
Ratings and evidence judgments are supplied by people; no automated judgment of
truth, learning or safety is made.

review_record_template.md : reusable review worksheet
review_record.schema.json : structure of example review records
examples.json            : five explicitly constructed records
review_rules.py          : reference implementation of decision rules
binding_example.py       : analytical binding-model illustration
results/                 : reference numerical outputs and constructed decisions
review_sheet/            : standalone English and Japanese review sheets
plot_binding.py          : recreates the binding-model figure (see --help or the script header)
plot_outcomes.py         : recreates the conceptual figure and provides the shared figure renderer

Run from the source directory:
  python3 anc/review_rules.py --self-test
  python3 anc/review_rules.py anc/examples.json
  python3 anc/binding_example.py --out output
  python3 anc/plot_outcomes.py --output figures/outcomes.pdf
  python3 anc/plot_binding.py --output figures/binding_check.pdf
  python3 anc/review_sheet/verify.py   (requires Node.js on PATH)

The figures are supplied as standalone vector PDFs. Optional regeneration uses
TeX Live with pdflatex, TikZ, standalone, lmodern and pgfplots. Either plot
script accepts --language ja (requires xelatex, xeCJK and Harano Aji fonts).
Use separate output paths for Japanese figures.

The published sarcomere studies are cited in the manuscript; their PDFs and
experimental recordings are not redistributed in this package.


==> anc/binding_example.py <==
#!/usr/bin/env python3
"""Reproduce the idealized binding counterexample. No fitted AI or empirical data.

Python standard library only. Output files are deterministic apart from Python's
version string. Units: L and Kd in micromolar, time in seconds, kon in
micromolar^-1 second^-1, koff in second^-1. This is not a kinetic fitting tool.
"""
from __future__ import annotations
import argparse
import csv
import json
import math
import platform
from pathlib import Path

def validate(kon: float, koff: float, ligand: float) -> None:
    if not all(math.isfinite(x) for x in (kon, koff, ligand)):
        raise ValueError('All inputs must be finite.')
    if kon <= 0 or koff <= 0 or ligand < 0:
        raise ValueError('Rates must be positive and concentration nonnegative.')

def equilibrium(kon: float, koff: float, ligand: float) -> float:
    validate(kon, koff, ligand)
    return ligand / (koff / kon + ligand)

def occupancy(kon: float, koff: float, ligand: float, t: float, initial: float = 0.0) -> float:
    validate(kon, koff, ligand)
    if not math.isfinite(t) or t < 0 or not 0 <= initial <= 1:
        raise ValueError('Time must be nonnegative and initial occupancy in [0,1].')
    steady = equilibrium(kon, koff, ligand)
    return steady + (initial - steady) * math.exp(-(kon * ligand + koff) * t)

def recover_rates(kd: float, ligand: float, relaxation_rate: float) -> tuple[float, float]:
    if not all(math.isfinite(x) for x in (kd, ligand, relaxation_rate)):
        raise ValueError('All inputs must be finite.')
    if kd <= 0 or ligand < 0 or relaxation_rate <= 0:
        raise ValueError('Invalid inverse inputs.')
    kon = relaxation_rate / (ligand + kd)
    return kon, kd * kon

def run(out: Path) -> None:
    out.mkdir(parents=True, exist_ok=True)
    pairs = ((1.0, 1.0), (10.0, 10.0))
    rows = []
    for i in range(101):
        l = i / 10
        a = equilibrium(*pairs[0], l)
        b = equilibrium(*pairs[1], l)
        assert math.isclose(a, b, rel_tol=1e-14, abs_tol=1e-14)
        rows.append((l, a, b, abs(a-b)))
    with (out / 'equilibrium.csv').open('w', newline='') as f:
        w=csv.writer(f); w.writerow(['L_uM','theta_A','theta_B','absolute_difference']); w.writerows(rows)
    transient=[]
    for i in range(101):
        t=i/100
        transient.append((t, occupancy(*pairs[0],1,t), occupancy(*pairs[1],1,t)))
    with (out / 'transient.csv').open('w', newline='') as f:
        w=csv.writer(f); w.writerow(['time_s','theta_A','theta_B']); w.writerows(transient)
    for kon,koff in pairs:
        assert occupancy(kon,koff,1,0)==0
        assert math.isclose(occupancy(kon,koff,1,100),.5,abs_tol=1e-14)
        recovered=recover_rates(koff/kon,1,kon+koff)
        assert all(math.isclose(x,y,rel_tol=1e-14) for x,y in zip(recovered,(kon,koff)))
        for t in (0.1,0.5,1.0):
            theta=occupancy(kon,koff,1,t)
            analytic_derivative=(kon+koff)*.5*math.exp(-(kon+koff)*t)
            rhs=kon*(1-theta)-koff*theta
            assert math.isclose(analytic_derivative,rhs,rel_tol=1e-7,abs_tol=1e-14)
    # Both systems begin at equilibrium at 1 micromolar. Waiting and then
    # washing out the ligand give different predictions about the two rates.
    observation_time = 0.1
    unchanged = [occupancy(*pair, 1.0, observation_time, initial=0.5) for pair in pairs]
    washout = [occupancy(*pair, 0.0, observation_time, initial=0.5) for pair in pairs]
    assert unchanged == [0.5, 0.5]
    # Independent values of (1/2) exp(-koff * 0.1) for koff = 1 and 10 / s.
    expected_washout = [0.4524187090179798, 0.1839397205857212]
    assert all(math.isclose(x, y, rel_tol=1e-14) for x, y in zip(washout, expected_washout))
    failure_checks=0
    for bad in ((-1,1,1),(1,0,1),(1,1,-1),(math.nan,1,1)):
        try: equilibrium(*bad)
        except ValueError: failure_checks+=1
        else: raise AssertionError('Invalid input unexpectedly accepted.')
    summary={
      'status':'All programmed assertions passed',
      'scope':'Analytical illustration only; no model training, experimental observations, or human evaluation.',
      'python_version':platform.python_version(),
      'equilibrium_points':len(rows), 'transient_points':len(transient),
      'max_equilibrium_difference':max(r[3] for r in rows),
      'parameter_sets': [{'kon_uM_inverse_s_inverse':a,'koff_s_inverse':b,'Kd_uM':b/a,'tau_at_L1_s':1/(a+b)} for a,b in pairs],
      'table_values': [{'time_s':t,'theta_A':occupancy(1,1,1,t),'theta_B':occupancy(10,10,1,t)} for t in (0.1,0.5,1)],
      'transfer_task': {
          'initial_equilibrium_ligand_uM': 1.0, 'initial_occupancy': 0.5,
          'time_s': observation_time,
          'unchanged': {'ligand_uM': 1.0, 'theta_A': unchanged[0], 'theta_B': unchanged[1]},
          'washout': {'ligand_uM': 0.0, 'theta_A': washout[0], 'theta_B': washout[1]},
      },
      'invalid_input_tests_passed':failure_checks,
      'interpretation':'Equal equilibrium curves do not identify the two rate constants; the analytic scale invariance is the proof, and grid values are a numerical illustration.'}
    (out/'results.json').write_text(json.dumps(summary,indent=2)+'\n')
    print(json.dumps(summary,indent=2))

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--out',type=Path,default=Path(__file__).resolve().parent/'results')
    run(parser.parse_args().out)


==> anc/examples.json <==
[
  {
    "id": "B0",
    "synthetic": true,
    "workflow_type": "retained_deliverable",
    "context": "Constructed model-review example. Retained equilibrium account and ordinary Python calculation, for conditional use under the stated binding assumptions. No claim of learning or measured biological kinetics.",
    "reviewer": "Constructed reviewer role; no participant observation",
    "review_date": "2026-09-10",
    "package": {
      "A": "Declared equilibrium equations and calculation; editable text and script are stipulated.",
      "P": "Derivation and consistency checks with source/model assumptions; named tool roles stipulated.",
      "V": "Generic description: binding relationship; the applicability boundary is not supplied.",
      "F": "Generic warning: use with caution.",
      "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.",
      "sufficient": false
    },
    "claims": [
      {
        "claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.",
        "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.",
        "status": "supported"
      }
    ],
    "capability": {
      "required": false
    },
    "dimensions": {
      "m1": {
        "score": 3,
        "evidence": "Retained explicit relation and executable ordinary script; no live model required.",
        "rationale": "Core operation and justification independent of originating AI for the conditional claim."
      },
      "m2": {
        "score": 3,
        "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.",
        "rationale": "Documented authority and feasible correction are assumed, not measured."
      },
      "m3": {
        "score": 3,
        "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.",
        "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."
      },
      "m4": {
        "score": 1,
        "evidence": "Only the generic V/F entries above.",
        "rationale": "No operational scope statement or observable reconsideration rule."
      },
      "m5": {
        "score": 3,
        "evidence": "Only synthetic numerical inputs; no learner data, credentials or external transmission.",
        "rationale": "Information boundary and permitted uses are explicitly stipulated."
      },
      "m6": {
        "score": 3,
        "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.",
        "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."
      },
      "m7": {
        "score": 3,
        "evidence": "Editable equations/script plus instructions and prerequisites stipulated.",
        "rationale": "Reusable package stipulated; another maintainer has not actually tested it."
      }
    },
    "improvement": "Add explicit applicability, exclusions and failure/reconsideration rules before the proposed handoff."
  },
  {
    "id": "B1",
    "synthetic": true,
    "workflow_type": "retained_deliverable",
    "context": "Constructed model-review example. Retained equilibrium account and ordinary Python calculation, for conditional use under the stated binding assumptions. No claim of learning or measured biological kinetics.",
    "reviewer": "Constructed reviewer role; no participant observation",
    "review_date": "2026-09-10",
    "package": {
      "A": "Declared equilibrium equations and calculation; editable text and script are stipulated.",
      "P": "Derivation and consistency checks with source/model assumptions; named tool roles stipulated.",
      "V": "Single class of independent sites, clamped free ligand, mass-action assumptions. Equilibrium data do not identify rate scale.",
      "F": "Reconsider on evidence of ligand depletion, transport limitation or heterogeneous sites; obtain appropriate additional data.",
      "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.",
      "sufficient": true
    },
    "claims": [
      {
        "claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.",
        "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.",
        "status": "supported"
      }
    ],
    "capability": {
      "required": false
    },
    "dimensions": {
      "m1": {
        "score": 3,
        "evidence": "Retained explicit relation and executable ordinary script; no live model required.",
        "rationale": "Core operation and justification independent of originating AI for the conditional claim."
      },
      "m2": {
        "score": 3,
        "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.",
        "rationale": "Documented authority and feasible correction are assumed, not measured."
      },
      "m3": {
        "score": 3,
        "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.",
        "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."
      },
      "m4": {
        "score": 3,
        "evidence": "See V and F in this record.",
        "rationale": "Scope and reconsideration rules stated; no independent boundary-validation trial asserted."
      },
      "m5": {
        "score": 3,
        "evidence": "Only synthetic numerical inputs; no learner data, credentials or external transmission.",
        "rationale": "Information boundary and permitted uses are explicitly stipulated."
      },
      "m6": {
        "score": 3,
        "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.",
        "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."
      },
      "m7": {
        "score": 3,
        "evidence": "Editable equations/script plus instructions and prerequisites stipulated.",
        "rationale": "Reusable package stipulated; another maintainer has not actually tested it."
      }
    },
    "improvement": "Retain the conditional scope and evaluate new observations before expanding the claim."
  },
  {
    "id": "L0",
    "synthetic": true,
    "workflow_type": "retained_deliverable",
    "context": "Constructed learning-review example: the same checked explanation, sources and package are held fixed; only human capability evidence differs. No learner was observed.",
    "reviewer": "Constructed reviewer role; no participant observation",
    "review_date": "2026-09-10",
    "package": {
      "A": "Declared equilibrium equations and calculation; editable text and script are stipulated.",
      "P": "Derivation and consistency checks with source/model assumptions; named tool roles stipulated.",
      "V": "Single class of independent sites, clamped free ligand, mass-action assumptions. Equilibrium data do not identify rate scale.",
      "F": "Reconsider on evidence of ligand depletion, transport limitation or heterogeneous sites; obtain appropriate additional data.",
      "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.",
      "sufficient": true
    },
    "claims": [
      {
        "claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.",
        "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.",
        "status": "supported"
      }
    ],
    "capability": {
      "required": true,
      "score": 1,
      "threshold": 3,
      "target": "Explain why equal equilibrium predictions cannot establish an absolute kinetic rate, and identify an informative additional measurement.",
      "criteria": "Correct distinction between ratio and common scale; valid explanation of what a time-resolved measurement adds under the assumptions.",
      "allowed_aids": "Ordinary references and calculator; no AI supplies the target reasoning.",
      "timing": "Immediate task-level demonstration; no claim of delay, retention or growth.",
      "evidence": "Stipulated self-report of understanding; no direct probing."
    },
    "dimensions": {
      "m1": {
        "score": 3,
        "evidence": "Retained explicit relation and executable ordinary script; no live model required.",
        "rationale": "Core operation and justification independent of originating AI for the conditional claim."
      },
      "m2": {
        "score": 3,
        "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.",
        "rationale": "Documented authority and feasible correction are assumed, not measured."
      },
      "m3": {
        "score": 3,
        "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.",
        "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."
      },
      "m4": {
        "score": 3,
        "evidence": "See V and F in this record.",
        "rationale": "Scope and reconsideration rules stated; no independent boundary-validation trial asserted."
      },
      "m5": {
        "score": 3,
        "evidence": "Only synthetic numerical inputs; no learner data, credentials or external transmission.",
        "rationale": "Information boundary and permitted uses are explicitly stipulated."
      },
      "m6": {
        "score": 3,
        "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.",
        "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."
      },
      "m7": {
        "score": 3,
        "evidence": "Editable equations/script plus instructions and prerequisites stipulated.",
        "rationale": "Reusable package stipulated; another maintainer has not actually tested it."
      }
    },
    "improvement": "Obtain attributable successful explanation and transfer for the declared target."
  },
  {
    "id": "L1",
    "synthetic": true,
    "workflow_type": "retained_deliverable",
    "context": "Constructed learning-review example: the same checked explanation, sources and package are held fixed; only human capability evidence differs. No learner was observed.",
    "reviewer": "Constructed reviewer role; no participant observation",
    "review_date": "2026-09-10",
    "package": {
      "A": "Declared equilibrium equations and calculation; editable text and script are stipulated.",
      "P": "Derivation and consistency checks with source/model assumptions; named tool roles stipulated.",
      "V": "Single class of independent sites, clamped free ligand, mass-action assumptions. Equilibrium data do not identify rate scale.",
      "F": "Reconsider on evidence of ligand depletion, transport limitation or heterogeneous sites; obtain appropriate additional data.",
      "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.",
      "sufficient": true
    },
    "claims": [
      {
        "claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.",
        "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.",
        "status": "supported"
      }
    ],
    "capability": {
      "required": true,
      "score": 3,
      "threshold": 3,
      "target": "Explain why equal equilibrium predictions cannot establish an absolute kinetic rate, and identify an informative additional measurement.",
      "criteria": "Correct distinction between ratio and common scale; valid explanation of what a time-resolved measurement adds under the assumptions.",
      "allowed_aids": "Ordinary references and calculator; no AI supplies the target reasoning.",
      "timing": "Immediate task-level demonstration; no claim of delay, retention or growth.",
      "evidence": "Stipulated successful, content-matched explanation and transfer under the declared aids; no real participant data."
    },
    "dimensions": {
      "m1": {
        "score": 3,
        "evidence": "Retained explicit relation and executable ordinary script; no live model required.",
        "rationale": "Core operation and justification independent of originating AI for the conditional claim."
      },
      "m2": {
        "score": 3,
        "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.",
        "rationale": "Documented authority and feasible correction are assumed, not measured."
      },
      "m3": {
        "score": 3,
        "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.",
        "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."
      },
      "m4": {
        "score": 3,
        "evidence": "See V and F in this record.",
        "rationale": "Scope and reconsideration rules stated; no independent boundary-validation trial asserted."
      },
      "m5": {
        "score": 3,
        "evidence": "Only synthetic numerical inputs; no learner data, credentials or external transmission.",
        "rationale": "Information boundary and permitted uses are explicitly stipulated."
      },
      "m6": {
        "score": 3,
        "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.",
        "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."
      },
      "m7": {
        "score": 3,
        "evidence": "Editable equations/script plus instructions and prerequisites stipulated.",
        "rationale": "Reusable package stipulated; another maintainer has not actually tested it."
      }
    },
    "improvement": "Support only the stated task-level capability claim; retention needs delayed evidence."
  },
  {
    "id": "U1",
    "synthetic": true,
    "workflow_type": "retained_deliverable",
    "context": "Constructed model-review example. Retained equilibrium account and ordinary Python calculation, for conditional use under the stated binding assumptions. No claim of learning or measured biological kinetics.",
    "reviewer": "Constructed reviewer role; no participant observation",
    "review_date": "2026-09-10",
    "package": {
      "A": "Declared equilibrium equations and calculation; editable text and script are stipulated.",
      "P": "Derivation and tool record supplied, but data-handling evidence unavailable.",
      "V": "Single class of independent sites, clamped free ligand, mass-action assumptions. Equilibrium data do not identify rate scale.",
      "F": "Reconsider on evidence of ligand depletion, transport limitation or heterogeneous sites; obtain appropriate additional data.",
      "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.",
      "sufficient": null
    },
    "claims": [
      {
        "claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.",
        "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.",
        "status": "supported"
      }
    ],
    "capability": {
      "required": false
    },
    "dimensions": {
      "m1": {
        "score": 3,
        "evidence": "Retained explicit relation and executable ordinary script; no live model required.",
        "rationale": "Core operation and justification independent of originating AI for the conditional claim."
      },
      "m2": {
        "score": 3,
        "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.",
        "rationale": "Documented authority and feasible correction are assumed, not measured."
      },
      "m3": {
        "score": 3,
        "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.",
        "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."
      },
      "m4": {
        "score": 3,
        "evidence": "See V and F in this record.",
        "rationale": "Scope and reconsideration rules stated; no independent boundary-validation trial asserted."
      },
      "m5": {
        "score": null,
        "evidence": "Relevant information-handling record is unavailable in this constructed version.",
        "rationale": "Neither compliance nor an observed violation can be inferred from missing evidence."
      },
      "m6": {
        "score": 3,
        "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.",
        "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."
      },
      "m7": {
        "score": 3,
        "evidence": "Editable equations/script plus instructions and prerequisites stipulated.",
        "rationale": "Reusable package stipulated; another maintainer has not actually tested it."
      }
    },
    "improvement": "Obtain and review the information-handling evidence; do not infer a privacy failure merely from absence."
  }
]


==> anc/plot_binding.py <==
#!/usr/bin/env python3
"""Plot two idealized binding models with identical equilibrium isotherms.

Requires Python 3 and TeX Live with pgfplots. Run this optional figure
generator from the manuscript directory (see anc/README.txt). No data
downloads are required. For Japanese labels use --language ja.
"""
import argparse
import math
from pathlib import Path

from binding_example import equilibrium, occupancy
from plot_outcomes import write_figure


LABELS = {
    "en": [
        "Equilibrium binding", "Response to a ligand step",
        r"Free ligand concentration, $L$ ($\mu$M)",
        r"Equilibrium occupancy, $\theta_{\rm eq}$",
        "Time after step (s)", r"Occupancy, $\theta$",
        "Slow rate pair", "Fast rate pair",
    ],
    "ja": [
        "平衡結合", "リガンド濃度のステップ変化への応答",
        r"遊離リガンド濃度 $L$（$\mu$M）",
        r"平衡占有率 $\theta_{\rm eq}$",
        "ステップ変化後の時間（s）", r"占有率 $\theta$",
        "速度定数が小さい組", "速度定数が大きい組",
    ],
}

PLOT = r"""\begin{tikzpicture}[x=1cm,y=1cm]
\definecolor{slow}{HTML}{00638A}
\definecolor{fast}{HTML}{A94A13}
\definecolor{ink}{HTML}{192B33}
\definecolor{grid}{HTML}{D8DFE0}
\tikzset{slow curve/.style={color=slow,line width=1.55pt},
         fast curve/.style={color=fast,line width=1.05pt,dash pattern=on 3.4pt off 2.6pt},
         head/.style={anchor=north west,inner sep=0pt,text=ink,
                      font=\sffamily\bfseries\fontsize{11.4}{13}\selectfont},
         small text/.style={font=\sffamily\fontsize{9.5}{11}\selectfont,text=ink},
         val/.style={small text,anchor=west,fill=white,inner sep=1.0pt}}
\pgfplotsset{common/.style={
    scale only axis,width=6.24cm,height=3.72cm,
    axis lines*=left,axis line style={ink,line width=0.45pt},
    axis on top=false,tick align=outside,major tick length=2.1pt,
    tick style={ink,line width=0.45pt},
    tick label style={font=\sffamily\fontsize{8.6}{10}\selectfont,text=ink},
    label style={font=\sffamily\fontsize{9.5}{11}\selectfont,text=ink},
    ylabel style={at={(axis description cs:-0.128,0.5)},anchor=south},
    xlabel style={at={(axis description cs:0.5,-0.24)},anchor=center},
    xmajorgrids=false,ymajorgrids=true,grid style={draw=grid,line width=.34pt},
    /pgf/number format/1000 sep={},scaled ticks=false}}
\path[fill=white] (0,0) rectangle (16.0,6.48);
\begin{scope}[overlay]
\node[head,text=slow] at (.07,6.39) {A};
\node[head] at (.59,6.39) {@0@};
\node[head,text=slow] at (8.02,6.39) {B};
\node[head] at (8.54,6.39) {@1@};
\begin{axis}[common,at={(1.36cm,1.59cm)},anchor=south west,
 xmin=0,xmax=5,ymin=0,ymax=1,xtick={0,1,...,5},ytick={0,.25,.50,.75,1},
 yticklabels={0,0.25,0.50,0.75,1.00},xlabel={@2@},ylabel={@3@}]
\addplot[slow curve] coordinates {EQUIL_SLOW};
\addplot[fast curve] coordinates {EQUIL_FAST};
\addplot[only marks,color=slow,mark=o,mark size=2.85pt,
         mark options={solid,fill=white,line width=.92pt}] coordinates {(1,.5)};
\addplot[only marks,color=fast,mark=*,mark size=1.15pt] coordinates {(1,.5)};
\draw[ink!65,line width=.4pt] (axis cs:1.04,.48)--(axis cs:1.25,.407);
\node[val] at (axis cs:1.23,.389) {0.50};
\end{axis}
\begin{axis}[common,at={(9.43cm,1.59cm)},anchor=south west,
 xmin=0,xmax=1,ymin=0,ymax=.55,xtick={0,.10,.25,.5,.75,1},
 xticklabels={0,0.10,0.25,0.50,0.75,1.0},ytick={0,.1,.2,.3,.4,.5},
 yticklabels={0,0.1,0.2,0.3,0.4,0.5},xlabel={@4@},ylabel={@5@}]
\draw[ink!65,line width=.55pt,densely dotted] (axis cs:.10,0)--(axis cs:.10,.455);
\addplot[slow curve] coordinates {TIME_SLOW};
\addplot[fast curve] coordinates {TIME_FAST};
\addplot[only marks,color=slow,mark=o,mark size=2.75pt,
         mark options={solid,fill=white,line width=.9pt}] coordinates {SLOW_DOT};
\addplot[only marks,color=fast,mark=*,mark size=2.25pt] coordinates {FAST_DOT};
\draw[slow,line width=.45pt] (axis cs:.113,.089)--(axis cs:.192,.048);
\node[val,text=slow] at (axis cs:.192,.045) {SLOW_VALUE};
\draw[fast,line width=.45pt] (axis cs:.114,.430)--(axis cs:.188,.398);
\node[val,text=fast] at (axis cs:.188,.394) {FAST_VALUE};
\end{axis}
\draw[slow curve] (3.12,.20)--(3.74,.20);
\node[small text,anchor=west,inner sep=0pt] at (3.91,.20) {@6@};
\draw[fast curve] (8.67,.20)--(9.29,.20);
\node[small text,anchor=west,inner sep=0pt] at (9.46,.20) {@7@};
\end{scope}
\end{tikzpicture}
"""


def coordinates(points):
    return " ".join(f"({x:.6f},{y:.9f})" for x, y in points)


def draw(target, language):
    slow = (1.0, 1.0)
    fast = (10.0, 10.0)
    ligand = [i / 50 for i in range(251)]
    time = [i / 250 for i in range(251)]
    slow_value = occupancy(*slow, 1.0, 0.1)
    fast_value = occupancy(*fast, 1.0, 0.1)
    assert all(equilibrium(*slow, x) == equilibrium(*fast, x) for x in ligand)
    assert equilibrium(*slow, 1.0) == 0.5
    assert math.isclose(slow_value, 0.09063462346100909)
    assert math.isclose(fast_value, 0.43233235838169365)
    data = {
        "EQUIL_SLOW": coordinates((x, equilibrium(*slow, x)) for x in ligand),
        "EQUIL_FAST": coordinates((x, equilibrium(*fast, x)) for x in ligand),
        "TIME_SLOW": coordinates((t, occupancy(*slow, 1.0, t)) for t in time),
        "TIME_FAST": coordinates((t, occupancy(*fast, 1.0, t)) for t in time),
        "SLOW_DOT": coordinates([(0.1, slow_value)]),
        "FAST_DOT": coordinates([(0.1, fast_value)]),
        "SLOW_VALUE": f"{slow_value:.3f}",
        "FAST_VALUE": f"{fast_value:.3f}",
    }
    diagram = PLOT
    for key, value in data.items():
        diagram = diagram.replace(key, value)
    for index, label in enumerate(LABELS[language]):
        diagram = diagram.replace(f"@{index}@", label)
    packages = r"\usepackage{pgfplots}\pgfplotsset{compat=1.18}"
    write_figure(diagram, target, language, packages)


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=Path("binding_check.pdf"))
    parser.add_argument("--language", choices=LABELS, default="en")
    args = parser.parse_args()
    draw(args.output, args.language)


==> anc/plot_outcomes.py <==
#!/usr/bin/env python3
"""Draw the conceptual outcomes figure. Requires TeX Live with TikZ.

Use --language ja for Japanese labels (XeLaTeX, xeCJK and Harano Aji).
The figure is illustrative. It uses no observed ratings or learner data.
"""
import argparse
from pathlib import Path
import shutil
import subprocess
import tempfile


LATIN = r"""\usepackage[T1]{fontenc}
\usepackage{lmodern}
"""
JAPANESE = r"""\usepackage{xeCJK}
\setsansfont[BoldFont=lmsans10-bold.otf]{lmsans10-regular.otf}
\setCJKmainfont[BoldFont=HaranoAjiGothic-Bold.otf]{HaranoAjiGothic-Regular.otf}
\setCJKsansfont[BoldFont=HaranoAjiGothic-Bold.otf]{HaranoAjiGothic-Regular.otf}
"""

TEXT = {
    "en": [
        "Three questions after AI-assisted work",
        "Assisted performance", r"What did the task achieve\\with the available assistance?",
        "Artifact residual", r"What can I or an authorized user\\examine, correct and reuse?",
        "Capability residual", r"What can the person explain or\\do under specified conditions?",
        "The two residual requirements",
        "Evidence about the person", "Retained result supports reuse", "Artifact evidence unavailable",
        r"Demonstrates target capability\\under the stated conditions",
        r"Capability evidence unavailable\\for review",
        "Both requirements met",
        r"Capability met\\Artifact not established",
        r"Artifact met\\Capability not established",
        r"Neither requirement\\established",
    ],
    "ja": [
        "AI支援を受けた仕事に対する三つの問い",
        "AI支援下での達成", r"その場で利用した支援の下で\\何を達成したか。",
        "成果物残存要件", r"自分や権限のある利用者は何を\\点検し、修正し、再利用できるか。",
        "能力残存要件", r"明示された条件の下で、本人は\\何を説明し、何を実行できるか。",
        "二つの残存要件の組合せ",
        "本人の能力についての証拠", "再利用の根拠を確認済み", "成果物の根拠を確認できない",
        r"明示した条件の下で\\対象の能力を実証した",
        r"本人の能力を示す証拠を\\確認できない",
        "両要件とも充足",
        r"能力残存要件は充足\\成果物残存要件は未確認",
        r"成果物残存要件は充足\\能力残存要件は未確認",
        "両要件とも未確認",
    ],
}

LAYOUT = r"""\begin{tikzpicture}[x=1cm,y=1cm]
\definecolor{ink}{HTML}{192B33}
\definecolor{blue}{HTML}{00638A}
\definecolor{rule}{HTML}{B2BFC2}
\tikzset{base/.style={anchor=north west, align=left, inner sep=0pt,text=ink,
                        font=\sffamily\fontsize{9.4}{12}\selectfont},
         head/.style={base,font=\sffamily\bfseries\fontsize{11.4}{13}\selectfont},
         name/.style={base,font=\sffamily\bfseries\fontsize{9.8}{11.8}\selectfont},
         col/.style={base,font=\sffamily\bfseries\fontsize{8.8}{10.7}\selectfont}}
\path[fill=white] (0,0) rectangle (16.0,6.62);
\node[head,text=blue] at (.07,6.53) {A};
\node[head] at (.60,6.53) {@0@};
\foreach \x/\endx in {.08/5.11,5.48/10.5,10.89/15.91}
   \draw[rule,line width=.65pt] (\x,5.91)--(\endx,5.91);
\node[name] at (.08,5.68) {@1@};
\node[base] at (.08,5.13) {@2@};
\node[name] at (5.48,5.68) {@3@};
\node[base] at (5.48,5.13) {@4@};
\node[name] at (10.89,5.68) {@5@};
\node[base] at (10.89,5.13) {@6@};
\node[head,text=blue] at (.07,3.84) {B};
\node[head] at (.60,3.84) {@7@};
\node[col] at (.08,3.09) {@8@};
\node[col] at (5.48,3.09) {@9@};
\node[col] at (10.89,3.09) {@10@};
\draw[ink,line width=.65pt] (.08,2.62)--(15.91,2.62);
\node[base] at (.08,2.42) {@11@};
\node[name] at (5.48,2.42) {@13@};
\node[base] at (10.89,2.42) {@14@};
\draw[rule,line width=.4pt] (.08,1.39)--(15.91,1.39);
\node[base] at (.08,1.15) {@12@};
\node[base] at (5.48,1.15) {@15@};
\node[base] at (10.89,1.15) {@16@};
\draw[ink,line width=.65pt] (.08,.07)--(15.91,.07);
\end{tikzpicture}
"""


def write_figure(body, target, language, packages=""):
    """Compile a standalone TikZ figure with embedded fonts."""
    preamble = JAPANESE if language == "ja" else LATIN
    engine = "xelatex" if language == "ja" else "pdflatex"
    tex = (r"\documentclass[tikz,border=0pt]{standalone}" + "\n" + preamble
           + packages + "\n" + r"\begin{document}" + "\n" + body
           + "\n" + r"\end{document}")
    with tempfile.TemporaryDirectory() as scratch:
        local = Path(scratch)
        (local / "figure.tex").write_text(tex, encoding="utf-8")
        result = subprocess.run(
            [engine, "-no-shell-escape", "-interaction=nonstopmode",
             "-halt-on-error", "figure.tex"],
            cwd=local, capture_output=True, text=True, errors="replace",
        )
        if result.returncode:
            raise RuntimeError(result.stdout[-6000:] + result.stderr[-1000:])
        target.parent.mkdir(parents=True, exist_ok=True)
        shutil.copyfile(local / "figure.pdf", target)


def draw(target, language):
    layout = LAYOUT
    for index, label in enumerate(TEXT[language]):
        layout = layout.replace(f"@{index}@", label)
    write_figure(layout, target, language)


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=Path("outcomes.pdf"))
    parser.add_argument("--language", choices=TEXT, default="en")
    args = parser.parse_args()
    draw(args.output, args.language)


==> anc/results/equilibrium.csv <==
L_uM,theta_A,theta_B,absolute_difference
0.0,0.0,0.0,0.0
0.1,0.09090909090909091,0.09090909090909091,0.0
0.2,0.16666666666666669,0.16666666666666669,0.0
0.3,0.23076923076923075,0.23076923076923075,0.0
0.4,0.28571428571428575,0.28571428571428575,0.0
0.5,0.3333333333333333,0.3333333333333333,0.0
0.6,0.37499999999999994,0.37499999999999994,0.0
0.7,0.4117647058823529,0.4117647058823529,0.0
0.8,0.4444444444444445,0.4444444444444445,0.0
0.9,0.4736842105263158,0.4736842105263158,0.0
1.0,0.5,0.5,0.0
1.1,0.5238095238095238,0.5238095238095238,0.0
1.2,0.5454545454545454,0.5454545454545454,0.0
1.3,0.5652173913043479,0.5652173913043479,0.0
1.4,0.5833333333333334,0.5833333333333334,0.0
1.5,0.6,0.6,0.0
1.6,0.6153846153846154,0.6153846153846154,0.0
1.7,0.6296296296296295,0.6296296296296295,0.0
1.8,0.6428571428571429,0.6428571428571429,0.0
1.9,0.6551724137931034,0.6551724137931034,0.0
2.0,0.6666666666666666,0.6666666666666666,0.0
2.1,0.6774193548387097,0.6774193548387097,0.0
2.2,0.6875,0.6875,0.0
2.3,0.6969696969696969,0.6969696969696969,0.0
2.4,0.7058823529411765,0.7058823529411765,0.0
2.5,0.7142857142857143,0.7142857142857143,0.0
2.6,0.7222222222222222,0.7222222222222222,0.0
2.7,0.7297297297297297,0.7297297297297297,0.0
2.8,0.7368421052631579,0.7368421052631579,0.0
2.9,0.7435897435897436,0.7435897435897436,0.0
3.0,0.75,0.75,0.0
3.1,0.7560975609756099,0.7560975609756099,0.0
3.2,0.7619047619047619,0.7619047619047619,0.0
3.3,0.7674418604651163,0.7674418604651163,0.0
3.4,0.7727272727272726,0.7727272727272726,0.0
3.5,0.7777777777777778,0.7777777777777778,0.0
3.6,0.782608695652174,0.782608695652174,0.0
3.7,0.7872340425531915,0.7872340425531915,0.0
3.8,0.7916666666666666,0.7916666666666666,0.0
3.9,0.7959183673469387,0.7959183673469387,0.0
4.0,0.8,0.8,0.0
4.1,0.803921568627451,0.803921568627451,0.0
4.2,0.8076923076923077,0.8076923076923077,0.0
4.3,0.8113207547169812,0.8113207547169812,0.0
4.4,0.8148148148148149,0.8148148148148149,0.0
4.5,0.8181818181818182,0.8181818181818182,0.0
4.6,0.8214285714285714,0.8214285714285714,0.0
4.7,0.8245614035087719,0.8245614035087719,0.0
4.8,0.8275862068965517,0.8275862068965517,0.0
4.9,0.8305084745762712,0.8305084745762712,0.0
5.0,0.8333333333333334,0.8333333333333334,0.0
5.1,0.8360655737704918,0.8360655737704918,0.0
5.2,0.8387096774193549,0.8387096774193549,0.0
5.3,0.8412698412698413,0.8412698412698413,0.0
5.4,0.84375,0.84375,0.0
5.5,0.8461538461538461,0.8461538461538461,0.0
5.6,0.8484848484848485,0.8484848484848485,0.0
5.7,0.8507462686567164,0.8507462686567164,0.0
5.8,0.8529411764705882,0.8529411764705882,0.0
5.9,0.855072463768116,0.855072463768116,0.0
6.0,0.8571428571428571,0.8571428571428571,0.0
6.1,0.8591549295774648,0.8591549295774648,0.0
6.2,0.8611111111111112,0.8611111111111112,0.0
6.3,0.863013698630137,0.863013698630137,0.0
6.4,0.8648648648648649,0.8648648648648649,0.0
6.5,0.8666666666666667,0.8666666666666667,0.0
6.6,0.868421052631579,0.868421052631579,0.0
6.7,0.8701298701298701,0.8701298701298701,0.0
6.8,0.8717948717948718,0.8717948717948718,0.0
6.9,0.8734177215189873,0.8734177215189873,0.0
7.0,0.875,0.875,0.0
7.1,0.8765432098765432,0.8765432098765432,0.0
7.2,0.878048780487805,0.878048780487805,0.0
7.3,0.8795180722891566,0.8795180722891566,0.0
7.4,0.8809523809523809,0.8809523809523809,0.0
7.5,0.8823529411764706,0.8823529411764706,0.0
7.6,0.8837209302325582,0.8837209302325582,0.0
7.7,0.885057471264368,0.885057471264368,0.0
7.8,0.8863636363636362,0.8863636363636362,0.0
7.9,0.8876404494382023,0.8876404494382023,0.0
8.0,0.8888888888888888,0.8888888888888888,0.0
8.1,0.8901098901098901,0.8901098901098901,0.0
8.2,0.8913043478260869,0.8913043478260869,0.0
8.3,0.8924731182795699,0.8924731182795699,0.0
8.4,0.8936170212765957,0.8936170212765957,0.0
8.5,0.8947368421052632,0.8947368421052632,0.0
8.6,0.8958333333333334,0.8958333333333334,0.0
8.7,0.8969072164948454,0.8969072164948454,0.0
8.8,0.8979591836734694,0.8979591836734694,0.0
8.9,0.898989898989899,0.898989898989899,0.0
9.0,0.9,0.9,0.0
9.1,0.900990099009901,0.900990099009901,0.0
9.2,0.9019607843137255,0.9019607843137255,0.0
9.3,0.9029126213592233,0.9029126213592233,0.0
9.4,0.9038461538461539,0.9038461538461539,0.0
9.5,0.9047619047619048,0.9047619047619048,0.0
9.6,0.9056603773584906,0.9056603773584906,0.0
9.7,0.9065420560747663,0.9065420560747663,0.0
9.8,0.9074074074074074,0.9074074074074074,0.0
9.9,0.908256880733945,0.908256880733945,0.0
10.0,0.9090909090909091,0.9090909090909091,0.0


==> anc/results/results.json <==
{
  "status": "All programmed assertions passed",
  "scope": "Analytical illustration only; no model training, experimental observations, or human evaluation.",
  "python_version": "3.14.4",
  "equilibrium_points": 101,
  "transient_points": 101,
  "max_equilibrium_difference": 0.0,
  "parameter_sets": [
    {
      "kon_uM_inverse_s_inverse": 1.0,
      "koff_s_inverse": 1.0,
      "Kd_uM": 1.0,
      "tau_at_L1_s": 0.5
    },
    {
      "kon_uM_inverse_s_inverse": 10.0,
      "koff_s_inverse": 10.0,
      "Kd_uM": 1.0,
      "tau_at_L1_s": 0.05
    }
  ],
  "table_values": [
    {
      "time_s": 0.1,
      "theta_A": 0.09063462346100909,
      "theta_B": 0.43233235838169365
    },
    {
      "time_s": 0.5,
      "theta_A": 0.31606027941427883,
      "theta_B": 0.49997730003511875
    },
    {
      "time_s": 1,
      "theta_A": 0.43233235838169365,
      "theta_B": 0.4999999989694232
    }
  ],
  "transfer_task": {
    "initial_equilibrium_ligand_uM": 1.0,
    "initial_occupancy": 0.5,
    "time_s": 0.1,
    "unchanged": {
      "ligand_uM": 1.0,
      "theta_A": 0.5,
      "theta_B": 0.5
    },
    "washout": {
      "ligand_uM": 0.0,
      "theta_A": 0.45241870901797976,
      "theta_B": 0.18393972058572117
    }
  },
  "invalid_input_tests_passed": 4,
  "interpretation": "Equal equilibrium curves do not identify the two rate constants; the analytic scale invariance is the proof, and grid values are a numerical illustration."
}


==> anc/results/review_examples.json <==
[
  {
    "id": "B0",
    "synthetic": true,
    "profile": [
      3,
      3,
      3,
      1,
      3,
      3,
      3
    ],
    "descriptive_total": 19,
    "gate": "not_met",
    "package": "not_met",
    "claims": [
      "met"
    ],
    "artifact_assessment": "not_met",
    "capability": {
      "score": null,
      "threshold": null,
      "status": "not_applicable"
    },
    "overall": "not_met",
    "next_action": "Add explicit applicability, exclusions and failure/reconsideration rules before the proposed handoff.",
    "warning": "Computed from supplied ratings; not independent validation or certification."
  },
  {
    "id": "B1",
    "synthetic": true,
    "profile": [
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    "descriptive_total": 21,
    "gate": "met",
    "package": "met",
    "claims": [
      "met"
    ],
    "artifact_assessment": "met",
    "capability": {
      "score": null,
      "threshold": null,
      "status": "not_applicable"
    },
    "overall": "met",
    "next_action": "Retain the conditional scope and evaluate new observations before expanding the claim.",
    "warning": "Computed from supplied ratings; not independent validation or certification."
  },
  {
    "id": "L0",
    "synthetic": true,
    "profile": [
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    "descriptive_total": 21,
    "gate": "met",
    "package": "met",
    "claims": [
      "met"
    ],
    "artifact_assessment": "met",
    "capability": {
      "score": 1,
      "threshold": 3,
      "status": "not_met"
    },
    "overall": "not_met",
    "next_action": "Obtain attributable successful explanation and transfer for the declared target.",
    "warning": "Computed from supplied ratings; not independent validation or certification."
  },
  {
    "id": "L1",
    "synthetic": true,
    "profile": [
      3,
      3,
      3,
      3,
      3,
      3,
      3
    ],
    "descriptive_total": 21,
    "gate": "met",
    "package": "met",
    "claims": [
      "met"
    ],
    "artifact_assessment": "met",
    "capability": {
      "score": 3,
      "threshold": 3,
      "status": "met"
    },
    "overall": "met",
    "next_action": "Support only the stated task-level capability claim; retention needs delayed evidence.",
    "warning": "Computed from supplied ratings; not independent validation or certification."
  },
  {
    "id": "U1",
    "synthetic": true,
    "profile": [
      3,
      3,
      3,
      3,
      null,
      3,
      3
    ],
    "descriptive_total": null,
    "gate": "not_established",
    "package": "not_established",
    "claims": [
      "met"
    ],
    "artifact_assessment": "not_established",
    "capability": {
      "score": null,
      "threshold": null,
      "status": "not_applicable"
    },
    "overall": "not_established",
    "next_action": "Obtain and review the information-handling evidence; do not infer a privacy failure merely from absence.",
    "warning": "Computed from supplied ratings; not independent validation or certification."
  }
]


==> anc/results/rule_tests.json <==
{
  "status": "all assertions passed",
  "complete_profiles": 78125,
  "gate_passing_profiles": 2000,
  "gate_failing_profiles": 76125,
  "one_step_monotonicity_checks": 437500,
  "invalid_input_tests": 5,
  "constructed_overall_statuses": {
    "B0": "not_met",
    "B1": "met",
    "L0": "not_met",
    "L1": "met",
    "U1": "not_established"
  },
  "separation_of_artifact_and_capability": "passed",
  "known_failure_with_unknown_V_or_F": "passed",
  "adverse_evidence_can_lower_assessment": "passed",
  "interpretation": "Rule implementation only; no empirical reliability, threshold validity, or learning effects established."
}


==> anc/results/transient.csv <==
time_s,theta_A,theta_B
0.0,0.0,0.0
0.01,0.009900663346622374,0.09063462346100909
0.02,0.01960528042383841,0.16483997698218034
0.03,0.02911773320787564,0.2255941819529868
0.04,0.03844182680668212,0.2753355179413892
0.05,0.04758129098202024,0.31606027941427883
0.06,0.05653978164142126,0.3494028940438989
0.07,0.06532088230059707,0.37670151802919677
0.08,0.07392810551689433,0.3990517410026723
0.09,0.082364894294364,0.4173505558892067
0.1,0.09063462346100909,0.43233235838169365
0.11,0.09874060101876075,0.44459842081883305
0.12,0.10668606946672327,0.45464102335529377
0.13,0.11447420709821687,0.46286321089283305
0.14,0.12210812927213727,0.46959496868739103
0.15,0.12959088965914106,0.475106465816068
0.16,0.13692548146315453,0.4796188980108169
0.17,0.14411483861869517,0.48331336501983696
0.18,0.1511618369644845,0.48633813877635373
0.19,0.15806929539382208,0.4888146140719172
0.2,0.16483997698218034,0.4908421805556329
0.21,0.17147659009247163,0.49250221158976115
0.22,0.1779817894584293,0.4938613300484658
0.23,0.18435817724653702,0.49497408212768323
0.24,0.19060830409692958,0.49588512647549
0.25,0.1967346701436833,0.49663102650045726
0.26,0.2027397260149028,0.4972417177896196
0.27,0.20862587381300518,0.4977417095286937
0.28,0.21439546807559257,0.4981510681417585
0.29,0.22005081671729898,0.49848622262731207
0.3,0.2255941819529868,0.4987606239116668
0.31,0.23102778120266276,0.49898528468185216
0.32,0.23635378797847573,0.499169221363413
0.33,0.2415743327541504,0.49931981598122605
0.34,0.24669150381720523,0.4994431124260776
0.35,0.25170734810429524,0.49954405901722276
0.36,0.25662387202001413,0.49962670709581164
0.37,0.2614430422394828,0.4996943736194352
0.38,0.2661667864950454,0.4997497742832797
0.39,0.27079699434738824,0.4997951325105101
0.4,0.2753355179413892,0.49983226868604874
0.41,0.27978417274700035,0.49986267321501393
0.42,0.28414473828546016,0.4998875663379106
0.43,0.28841895884112556,0.4999079471031662
0.44,0.29260854415920934,0.49992463346245225
0.45,0.29671517012970045,0.4999382950979567
0.46,0.30074047945774296,0.49994948029908143
0.47,0.30468608232073946,0.4999586379672217
0.48,0.30855355701244397,0.49996613563175457
0.49,0.3123444505743002,0.4999722742002839
0.5,0.31606027941427883,0.49997730003511875
0.51,0.3197025299134608,0.49998141484065795
0.52,0.3232726590206099,0.4999847837584958
0.53,0.32677209483497127,0.49998754199513423
0.54,0.33020223717753044,0.4999898002482944
0.55,0.33356445815096025,0.49999164914960487
0.56,0.33686010268848027,0.49999316290196716
0.57,0.340090489091848,0.4999944022575787
0.58,0.34325690955869737,0.49999541695613187
0.59,0.34636063069943435,0.49999624772104245
0.6,0.3494028940438989,0.49999692789382333
0.61,0.35238491653799286,0.49999748477219647
0.62,0.35530789103047467,0.49999794070564624
0.63,0.3581729867501148,0.4999983139923829
0.64,0.3609813497734029,0.499998619613714
0.65,0.36373410348299373,0.4999988698352965
0.66,0.36643234901707483,0.4999990746994012
0.67,0.369077165709837,0.4999992424279439
0.68,0.3716696115232221,0.49999937975246
0.69,0.37421072347012174,0.4999994921842645
0.7,0.37670151802919677,0.49999958423564045
0.71,0.3791429915514818,0.4999996596009328
0.72,0.3815361206589391,0.49999972130481535
0.73,0.3838818626351206,0.4999997718236816
0.74,0.38618115580809365,0.499999813185031
0.75,0.3884349199257851,0.49999984704883976
0.76,0.3906440565238926,0.4999998747741814
0.77,0.392809449286511,0.4999998974737712
0.78,0.39493196439961764,0.4999999160586235
0.79,0.39701245089755827,0.4999999312746136
0.8,0.3990517410026723,0.49999994373241263
0.81,0.40105065045819266,0.4999999539319958
0.82,0.40300997885455403,0.49999996228270827
0.83,0.40493050994923974,0.4999999691196933
0.84,0.406813011980295,0.49999997471734325
0.85,0.40865823797363265,0.4999999793003114
0.86,0.4104669260442534,0.49999998305252835
0.87,0.4122397996915016,0.4999999861245838
0.88,0.41397756808847475,0.49999998863977
0.89,0.41568092636570225,0.49999999069903034
0.9,0.4173505558892067,0.49999999238501014
0.91,0.41898712453305964,0.49999999376537363
0.92,0.4205912869465397,0.49999999489551966
0.93,0.42216368481600136,0.49999999582080495
0.94,0.42370494712155804,0.49999999657836447
0.95,0.42521569038868245,0.4999999971986018
0.96,0.4266965189348249,0.4999999977064091
0.97,0.4281480251111485,0.4999999981221666
0.98,0.42957078953947747,0.49999999846256005
0.99,0.4309653813445536,0.4999999987412506
1.0,0.43233235838169365,0.4999999989694232


==> anc/review_record.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "title": "AI to Learn 2.0 human review records (provisional)",
  "description": "Structural validation only. No automated truth, competence or safety assessment.",
  "type": "array",
  "minItems": 1,
  "items": {
    "type": "object",
    "required": [
      "id",
      "synthetic",
      "workflow_type",
      "context",
      "reviewer",
      "review_date",
      "package",
      "claims",
      "dimensions",
      "capability",
      "improvement"
    ],
    "properties": {
      "id": {
        "type": "string",
        "minLength": 1
      },
      "synthetic": {
        "type": "boolean"
      },
      "workflow_type": {
        "const": "retained_deliverable"
      },
      "context": {
        "type": "string",
        "minLength": 1
      },
      "reviewer": {
        "type": "string",
        "minLength": 1
      },
      "review_date": {
        "type": "string",
        "minLength": 1
      },
      "package": {
        "type": "object",
        "required": [
          "A",
          "P",
          "V",
          "F",
          "R",
          "sufficient"
        ],
        "properties": {
          "A": {
            "type": "string",
            "minLength": 1
          },
          "P": {
            "type": "string",
            "minLength": 1
          },
          "V": {
            "type": "string",
            "minLength": 1
          },
          "F": {
            "type": "string",
            "minLength": 1
          },
          "R": {
            "type": "string",
            "minLength": 1
          },
          "sufficient": {
            "type": [
              "boolean",
              "null"
            ]
          }
        },
        "additionalProperties": false
      },
      "claims": {
        "type": "array",
        "minItems": 1,
        "items": {
          "type": "object",
          "required": [
            "claim",
            "evidence",
            "status"
          ],
          "properties": {
            "claim": {
              "type": "string",
              "minLength": 1
            },
            "evidence": {
              "type": "string",
              "minLength": 1
            },
            "status": {
              "enum": [
                "supported",
                "contradicted",
                "not_established"
              ]
            }
          }
        }
      },
      "dimensions": {
        "type": "object",
        "required": [
          "m1",
          "m2",
          "m3",
          "m4",
          "m5",
          "m6",
          "m7"
        ],
        "properties": {
          "m1": {
            "type": "object",
            "required": [
              "score",
              "evidence",
              "rationale"
            ],
            "properties": {
              "score": {
                "type": [
                  "integer",
                  "null"
                ],
                "minimum": 0,
                "maximum": 4
              },
              "evidence": {
                "type": "string",
                "minLength": 1
              },
              "rationale": {
                "type": "string",
                "minLength": 1
              }
            },
            "additionalProperties": false
          },
          "m2": {
            "type": "object",
            "required": [
              "score",
              "evidence",
              "rationale"
            ],
            "properties": {
              "score": {
                "type": [
                  "integer",
                  "null"
                ],
                "minimum": 0,
                "maximum": 4
              },
              "evidence": {
                "type": "string",
                "minLength": 1
              },
              "rationale": {
                "type": "string",
                "minLength": 1
              }
            },
            "additionalProperties": false
          },
          "m3": {
            "type": "object",
            "required": [
              "score",
              "evidence",
              "rationale"
            ],
            "properties": {
              "score": {
                "type": [
                  "integer",
                  "null"
                ],
                "minimum": 0,
                "maximum": 4
              },
              "evidence": {
                "type": "string",
                "minLength": 1
              },
              "rationale": {
                "type": "string",
                "minLength": 1
              }
            },
            "additionalProperties": false
          },
          "m4": {
            "type": "object",
            "required": [
              "score",
              "evidence",
              "rationale"
            ],
            "properties": {
              "score": {
                "type": [
                  "integer",
                  "null"
                ],
                "minimum": 0,
                "maximum": 4
              },
              "evidence": {
                "type": "string",
                "minLength": 1
              },
              "rationale": {
                "type": "string",
                "minLength": 1
              }
            },
            "additionalProperties": false
          },
          "m5": {
            "type": "object",
            "required": [
              "score",
              "evidence",
              "rationale"
            ],
            "properties": {
              "score": {
                "type": [
                  "integer",
                  "null"
                ],
                "minimum": 0,
                "maximum": 4
              },
              "evidence": {
                "type": "string",
                "minLength": 1
              },
              "rationale": {
                "type": "string",
                "minLength": 1
              }
            },
            "additionalProperties": false
          },
          "m6": {
            "type": "object",
            "required": [
              "score",
              "evidence",
              "rationale"
            ],
            "properties": {
              "score": {
                "type": [
                  "integer",
                  "null"
                ],
                "minimum": 0,
                "maximum": 4
              },
              "evidence": {
                "type": "string",
                "minLength": 1
              },
              "rationale": {
                "type": "string",
                "minLength": 1
              }
            },
            "additionalProperties": false
          },
          "m7": {
            "type": "object",
            "required": [
              "score",
              "evidence",
              "rationale"
            ],
            "properties": {
              "score": {
                "type": [
                  "integer",
                  "null"
                ],
                "minimum": 0,
                "maximum": 4
              },
              "evidence": {
                "type": "string",
                "minLength": 1
              },
              "rationale": {
                "type": "string",
                "minLength": 1
              }
            },
            "additionalProperties": false
          }
        },
        "additionalProperties": false
      },
      "capability": {
        "type": "object",
        "required": [
          "required"
        ],
        "properties": {
          "required": {
            "type": "boolean"
          },
          "score": {
            "type": [
              "integer",
              "null"
            ],
            "minimum": 0,
            "maximum": 3
          },
          "threshold": {
            "enum": [
              2,
              3
            ]
          },
          "target": {
            "type": "string",
            "minLength": 1
          },
          "criteria": {
            "type": "string",
            "minLength": 1
          },
          "allowed_aids": {
            "type": "string",
            "minLength": 1
          },
          "timing": {
            "type": "string",
            "minLength": 1
          },
          "evidence": {
            "type": "string",
            "minLength": 1
          }
        },
        "allOf": [
          {
            "if": {
              "properties": {
                "required": {
                  "const": true
                }
              }
            },
            "then": {
              "required": [
                "score",
                "threshold",
                "target",
                "criteria",
                "allowed_aids",
                "timing",
                "evidence"
              ]
            }
          }
        ]
      },
      "validity_failure": {
        "type": "object",
        "required": [
          "V",
          "F"
        ],
        "properties": {
          "V": {
            "type": [
              "integer",
              "null"
            ],
            "minimum": 0,
            "maximum": 4
          },
          "F": {
            "type": [
              "integer",
              "null"
            ],
            "minimum": 0,
            "maximum": 4
          }
        },
        "additionalProperties": false
      },
      "improvement": {
        "type": "string",
        "minLength": 1
      }
    },
    "additionalProperties": false
  }
}


==> anc/review_record_template.md <==
# AI to Learn 2.0 — review worksheet

Use for a named retained learning or research product. This is a proposed review
instrument, not certification or a grade. Complete the context before rating.

## Context
Task and intended use:
Artifact/version:
Users or maintainers:
Review point:
Material AI/tool roles:
Learning capability claimed (or not applicable):
Reviewer and date:

## Material claims
| Exact claim | Acceptance criterion | Evidence location | Supported / contradicted / not established | Limit |
|---|---|---|---|---|
| | | | | |

## Methods supporting the accepted work
Relevant sources and tool roles:
If a proposal changed the inquiry, what question did the team choose next, and what comparison could distinguish the alternatives?
Material data transformations, selection decisions and analysis settings:
Tests, comparisons and revisions supporting the result:
Remaining limitations:

## Retained package
A — artifact:
P — sources, material operations, revisions and checks supporting the accepted work:
V — purpose, assumptions, scope and exclusions:
F — warning signs, pause/correction/withdrawal route:
R — software, costs, access, retained files, continuity:
Materially sufficient for the stated use? yes / no / unknown; reasons:

## Seven ratings
Use the complete anchors. Give U where evidence is unavailable; do not convert it
to zero or a presumed pass. Known absence or a demonstrated defect may justify zero.

| Dimension | 0–4 or U | Evidence locator | Justification | Improvement |
|---|---|---|---|---|
| m1 residual opacity | | | | |
| m2 human authority | | | | |
| m3 traceability | | | | |
| m4 validity and failure | | | | |
| m5 information protection | | | | |
| m6 resource proportionality | | | | |
| m7 reuse and handoff | | | | |

For m4, assess V and F separately and use the lower supported score. If one is
unknown, record the uncertainty; a known value below 3 still means the critical
condition is not met.

## Capability evidence (separate)
Target task and success criteria:
Permitted aids:
Timing and result:
Evidence location (keep private responses private):
C = 0 / 1 / 2 / 3 / U; predeclared threshold = 2 / 3:
No claim / target not met / not established / target supported:
Retention, growth or an AI-caused effect requires additional comparisons.

## Decision and next action
Gate (m1, m2, m4, m5 each >=3): met / not met / not established:
Artifact/package/claim conclusion:
Capability conclusion:
Permissible next use or required restriction:
Action, responsible person, required evidence and next review:

A high sum never offsets a critical deficiency. Passing the gate does not prove
package sufficiency or human capability. New adverse evidence can lower a rating.


==> anc/review_rules.py <==
#!/usr/bin/env python3
"""Reference implementation for AI to Learn 2.0's provisional review rules.

This program combines ratings supplied by people. It does not read evidence,
rate a person, verify scientific truth, or certify a system. Constructed examples
are demonstrations, not participant observations. Python standard library only.
"""
from __future__ import annotations
import argparse
import copy
import itertools
import json
import sys
from pathlib import Path
from typing import Any, Optional, Sequence

CRITICAL = (0, 1, 3, 4)  # m1, m2, m4, m5 (zero-based)
KNOWN = ('met', 'not_met', 'not_established')


def score(value: Any, maximum: int = 4) -> Optional[int]:
    if value is None:
        return None
    if type(value) is not int or not 0 <= value <= maximum:
        raise ValueError(f'Expected an integer in 0..{maximum}, or null; got {value!r}')
    return value


def gate(profile: Sequence[Optional[int]]) -> str:
    if len(profile) != 7:
        raise ValueError('Exactly seven dimension ratings are required.')
    values = [score(v) for v in profile]
    if any(values[i] is not None and values[i] < 3 for i in CRITICAL):
        return 'not_met'
    if any(values[i] is None for i in CRITICAL):
        return 'not_established'
    return 'met'


def validity_failure(v: Optional[int], f: Optional[int]) -> dict[str, Any]:
    v, f = score(v), score(f)
    known = [x for x in (v, f) if x is not None]
    status = ('not_met' if any(x < 3 for x in known) else
              'not_established' if len(known) < 2 else 'met')
    return {'score': min(known) if len(known) == 2 else None,
            'critical_status': status}


def combine(states: Sequence[str]) -> str:
    if any(s not in KNOWN for s in states):
        raise ValueError('Invalid decision state.')
    if 'not_met' in states:
        return 'not_met'
    if 'not_established' in states:
        return 'not_established'
    return 'met'


def required_text(obj: dict[str, Any], key: str) -> str:
    value = obj.get(key)
    if not isinstance(value, str) or not value.strip():
        raise ValueError(f'Missing or empty string field: {key}')
    return value


def assess(record: dict[str, Any]) -> dict[str, Any]:
    rid = required_text(record, 'id')
    if type(record.get('synthetic')) is not bool:
        raise ValueError('synthetic must be explicitly true or false.')
    required_text(record, 'context')
    required_text(record, 'reviewer')
    required_text(record, 'review_date')
    if record.get('workflow_type') != 'retained_deliverable':
        raise ValueError('This reference implementation covers retained deliverables only.')
    dims = record.get('dimensions')
    if not isinstance(dims, dict) or set(dims) != {f'm{i}' for i in range(1, 8)}:
        raise ValueError('dimensions must contain exactly m1 through m7.')
    profile = []
    for i in range(1, 8):
        dim = dims[f'm{i}']
        if not isinstance(dim, dict) or set(dim) != {'score','evidence','rationale'}:
            raise ValueError('Each dimension must have score, evidence and rationale.')
        profile.append(score(dim.get('score')))
        required_text(dim, 'evidence')
        required_text(dim, 'rationale')
    g = gate(profile)
    # Optional separate V/F ratings allow a known failure to be reported even
    # when the other part of m4 remains unknown.
    vf = record.get('validity_failure')
    if vf is not None:
        result = validity_failure(vf.get('V'), vf.get('F'))
        if profile[3] != result['score']:
            raise ValueError('m4 must agree with the supplied V/F ratings.')
        g = combine([g, result['critical_status']])
    package = record.get('package')
    if not isinstance(package, dict) or set(package) != {'A','P','V','F','R','sufficient'}:
        raise ValueError('package must contain A, P, V, F, R and sufficient.')
    for k in ('A', 'P', 'V', 'F', 'R'):
        required_text(package, k)
    sufficient = package['sufficient']
    if sufficient is not None and type(sufficient) is not bool:
        raise ValueError('Package sufficient must be true, false or null.')
    pstate = 'not_established' if sufficient is None else 'met' if sufficient else 'not_met'
    claims = record.get('claims')
    if not isinstance(claims, list) or not claims:
        raise ValueError('At least one material claim is required.')
    claim_states = []
    mapping = {'supported':'met','contradicted':'not_met','not_established':'not_established'}
    for claim in claims:
        required_text(claim, 'claim'); required_text(claim, 'evidence')
        state = claim.get('status')
        if state not in mapping:
            raise ValueError('Invalid claim status.')
        claim_states.append(mapping[state])
    artifact = combine([g, pstate, *claim_states])
    capability = record.get('capability')
    if not isinstance(capability, dict) or type(capability.get('required')) is not bool:
        raise ValueError('Capability required must be a boolean.')
    if capability['required']:
        if 'score' not in capability:
            raise ValueError('Capability score must be explicit, including null when unknown.')
        c = score(capability.get('score'), 3)
        tau = capability.get('threshold')
        if type(tau) is not int or tau not in (2, 3):
            raise ValueError('Predeclared capability threshold must be 2 or 3.')
        for key in ('target', 'criteria', 'allowed_aids', 'timing', 'evidence'):
            required_text(capability, key)
        cstate = 'not_established' if c is None else 'met' if c >= tau else 'not_met'
    else:
        c, tau, cstate = None, None, 'not_applicable'
    overall = combine([artifact] + ([] if cstate == 'not_applicable' else [cstate]))
    required_text(record, 'improvement')
    return {'id': rid, 'synthetic': record['synthetic'],
            'profile': profile,
            'descriptive_total': sum(profile) if all(v is not None for v in profile) else None,
            'gate': g, 'package': pstate, 'claims': claim_states,
            'artifact_assessment': artifact,
            'capability': {'score': c, 'threshold': tau, 'status': cstate},
            'overall': overall, 'next_action': record['improvement'],
            'warning': 'Computed from supplied ratings; not independent validation or certification.'}


def self_test(example_path: Path) -> dict[str, Any]:
    profiles = passing = monotone_checks = 0
    for p in itertools.product(range(5), repeat=7):
        profiles += 1
        status = gate(p)
        passing += status == 'met'
        for i, v in enumerate(p):
            if v < 4:
                p2 = list(p); p2[i] += 1
                assert not (status == 'met' and gate(p2) != 'met')
                monotone_checks += 1
    assert profiles == 78125 and passing == 2000 and monotone_checks == 437500
    assert gate([3,3,0,3,3,0,0]) == 'met'   # total 12; package still separate
    assert gate([4,4,4,2,4,4,4]) == 'not_met'  # total 26
    assert gate([3,3,3,3,None,3,3]) == 'not_established'
    assert gate([3,3,3,2,None,3,3]) == 'not_met'
    assert gate([3,3,None,3,3,3,3]) == 'met'  # unknown noncritical handled by package
    assert validity_failure(4, 1) == {'score':1,'critical_status':'not_met'}
    assert validity_failure(None, 1) == {'score':None,'critical_status':'not_met'}
    assert validity_failure(None, 3) == {'score':None,'critical_status':'not_established'}
    examples = json.loads(example_path.read_text(encoding='utf-8'))
    results = {r['id']: assess(r) for r in examples}
    expected = {'B0':'not_met','B1':'met','L0':'not_met','L1':'met','U1':'not_established'}
    assert {k:v['overall'] for k,v in results.items()} == expected
    assert results['L0']['profile'] == results['L1']['profile']
    assert results['L0']['artifact_assessment'] == results['L1']['artifact_assessment'] == 'met'
    bad_audit = copy.deepcopy(next(r for r in examples if r['id']=='B1'))
    bad_audit['dimensions']['m5']['score'] = 0
    bad_audit['dimensions']['m5']['evidence'] = 'Synthetic later audit: unauthorized disclosure found.'
    assert assess(bad_audit)['overall'] == 'not_met'
    incomplete = copy.deepcopy(next(r for r in examples if r['id']=='B1'))
    incomplete['package']['sufficient'] = None
    assert assess(incomplete)['gate'] == 'met' and assess(incomplete)['overall'] == 'not_established'
    unknown_vf = copy.deepcopy(next(r for r in examples if r['id']=='B1'))
    unknown_vf['dimensions']['m4']['score'] = None
    unknown_vf['validity_failure'] = {'V':None,'F':1}
    assert assess(unknown_vf)['gate'] == 'not_met'
    errors = 0
    for bad in ([3]*6, [3]*6+[5], [True]*7, [3]*6+[-1], [3]*6+[3.0]):
        try: gate(bad)
        except ValueError: errors += 1
        else: raise AssertionError('Invalid rating accepted.')
    return {'status':'all assertions passed','complete_profiles':profiles,
            'gate_passing_profiles':passing,'gate_failing_profiles':profiles-passing,
            'one_step_monotonicity_checks':monotone_checks,
            'invalid_input_tests':errors,'constructed_overall_statuses':expected,
            'separation_of_artifact_and_capability':'passed',
            'known_failure_with_unknown_V_or_F':'passed',
            'adverse_evidence_can_lower_assessment':'passed',
            'interpretation':'Rule implementation only; no empirical reliability, threshold validity, or learning effects established.'}


def main() -> int:
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('records',nargs='?',type=Path)
    parser.add_argument('--self-test',action='store_true')
    parser.add_argument('--output',type=Path)
    args=parser.parse_args()
    base=Path(__file__).resolve().parent
    try:
        if args.self_test:
            output=self_test(args.records or base/'examples.json')
        elif args.records:
            data=json.loads(args.records.read_text(encoding='utf-8'))
            if not isinstance(data,list):
                raise ValueError('Input file must contain an array of review records.')
            output=[assess(record) for record in data]
        else:
            parser.error('Supply records.json or --self-test.')
        text=json.dumps(output,ensure_ascii=False,indent=2)+'\n'
        if args.output:
            args.output.parent.mkdir(parents=True,exist_ok=True)
            args.output.write_text(text,encoding='utf-8')
        print(text,end='')
        return 0
    except (ValueError, KeyError, TypeError, OSError) as exc:
        print(f'Input or processing error: {exc}',file=sys.stderr)
        return 2

if __name__ == '__main__':
    raise SystemExit(main())


==> anc/review_sheet/README.txt <==
AI to Learn 2.0 offline review sheet

Open index_en.html for English or index.html for Japanese. Each runs offline as a standalone file. Try the L0 and L1 constructed examples to see how the capability decision changes with the same artifact profile. Keep entered evidence local or export the review as JSON. Use only evidence appropriate for your intended sharing audience.

From the unpacked article source, run python anc/review_sheet/verify.py with Node.js on PATH. The reference Python decision rules, review schema and constructed examples are in the parent anc folder. The check compares each browser implementation with the Python reference on all 279,936 gate profiles, including unknowns, and 131 assessment records. Human judgments about the underlying evidence are supplied by the reviewer.


==> anc/review_sheet/index.html <==
<!doctype html>
<html lang="ja"><head><meta charset="utf-8"><meta name="viewport" content="width=device-width,initial-scale=1">
<meta http-equiv="Content-Security-Policy" content="default-src 'none'; script-src 'unsafe-inline'; style-src 'unsafe-inline'; connect-src 'none'; form-action 'none'; base-uri 'none'; object-src 'none'">
<meta name="color-scheme" content="light"><title>AI to Learn 2.0 · レビューシート</title>
<style>
:root{font-family:"Yu Gothic UI","Hiragino Sans",Meiryo,Arial,sans-serif;color:#183233;background:#f1f5f1;line-height:1.65;font-size:16px}*{box-sizing:border-box}body{margin:0}main{max-width:900px;margin:auto;padding:1.5rem 1rem 4rem}header{background:#143c39;color:#fff;border-radius:16px;padding:1.8rem 2rem}h1,h2,h3,p{margin:.35em 0}h1{font-size:clamp(1.6rem,5vw,2.3rem);line-height:1.3}header p{color:#dcf1e8}section{background:#fff;margin:1rem 0;padding:1.3rem 1.55rem;border:1px solid #d7e1da;border-radius:12px}h2{font-size:1.24rem}h3,summary{font-size:1rem}summary{cursor:pointer;font-weight:650}label{display:grid;gap:.25rem;font-size:.92rem;font-weight:620;margin:.65rem 0}input,select,textarea,button{font:inherit;border:1px solid #90a5a0;border-radius:6px;color:inherit}input,select,textarea{padding:.48rem .6rem;width:100%;background:#fff}textarea{min-height:3.6rem;resize:vertical}button{padding:.54rem .95rem;cursor:pointer;background:#fff}button.primary{background:#126259;border-color:#126259;color:#fff;font-weight:650}button:focus-visible,input:focus-visible,textarea:focus-visible,select:focus-visible,summary:focus-visible{outline:3px solid #cb7900;outline-offset:2px}.row{display:flex;gap:.6rem;align-items:center;flex-wrap:wrap}.row select{width:auto;max-width:100%}.grid{display:grid;grid-template-columns:repeat(auto-fit,minmax(min(100%,235px),1fr));gap:.25rem 1rem}.dim,.claim{border-top:1px solid #dde6df;padding:.7rem 0}.hint{font-size:.9rem;color:#47615b}ol{padding-left:1.5rem}li{margin:.35rem 0}details{margin:.4rem 0}.tag{background:#e9f1ec;padding:.3rem .6rem;border-radius:5px}.not_met{background:#f9e4dd}.not_established{background:#fbf0d3}.met{background:#dbefe2}.error{color:#9b321e}#report{scroll-margin:1rem}#status{min-height:1.5em}#toolbar button{margin:.12rem 0}#toolbar label[for]{display:inline-block;cursor:pointer}button[disabled]{opacity:.45;cursor:default}ol li::marker{font-weight:bold}@media(max-width:550px){section,header{padding:1rem}.row button,.row select{width:100%}main{padding:.6rem .55rem 3rem}}
</style></head>
<body><main><header><p>AI to Learn 2.0</p><h1>成果物のレビューシート</h1><p>成果物に残る根拠と、人が実演した能力を、それぞれ記録します。</p><p><a href="index_en.html" lang="en" style="color:white">English version</a></p></header>
<section id="toolbar"><h2>記録を開く</h2><p class="hint">初めて使う方は構成例を開き、下の「判定を表示」を押してください。入力はブラウザ内のメモリで扱います。閉じる前にJSONを保存してください。</p>
<div class="row"><select aria-label="構成例" id="example"><option value="">構成例を選ぶ</option><option value="B0">B0 · 適用範囲が弱いモデル</option><option value="B1">B1 · 境界を明示したモデル</option><option value="L0">L0 · 本人の実演が不足</option><option value="L1">L1 · 実演を加えた同じ成果物</option><option value="U1">U1 · 証拠が不明</option></select><button id="open-example">例を開く</button><button id="new">新しい記録</button><button id="import-btn">JSONを開く</button><input type="file" id="file" accept=".json,application/json" hidden></div><div id="records"></div></section>
<div id="form"></div><section id="report"><h2>判定</h2><div class="row"><button class="primary" id="assess">判定を表示</button><button id="save">記録をJSON保存</button><button id="draft">下書きを保存</button><button id="save-result" disabled>判定結果を保存</button></div><p id="status" role="status" class="hint"></p><div id="result" aria-live="polite"></div></section>
</main>
<script type="application/json" id="source-examples">[{"id": "B0", "synthetic": true, "workflow_type": "retained_deliverable", "context": "Constructed model-review example. Retained equilibrium account and ordinary Python calculation, for conditional use under the stated binding assumptions. No claim of learning or measured biological kinetics.", "reviewer": "Constructed reviewer role; no participant observation", "review_date": "2026-09-10", "package": {"A": "Declared equilibrium equations and calculation; editable text and script are stipulated.", "P": "Derivation and consistency checks with source/model assumptions; named tool roles stipulated.", "V": "Generic description: binding relationship; the applicability boundary is not supplied.", "F": "Generic warning: use with caution.", "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.", "sufficient": false}, "claims": [{"claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.", "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.", "status": "supported"}], "capability": {"required": false}, "dimensions": {"m1": {"score": 3, "evidence": "Retained explicit relation and executable ordinary script; no live model required.", "rationale": "Core operation and justification independent of originating AI for the conditional claim."}, "m2": {"score": 3, "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.", "rationale": "Documented authority and feasible correction are assumed, not measured."}, "m3": {"score": 3, "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.", "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."}, "m4": {"score": 1, "evidence": "Only the generic V/F entries above.", "rationale": "No operational scope statement or observable reconsideration rule."}, "m5": {"score": 3, "evidence": "Only synthetic numerical inputs; no learner data, credentials or external transmission.", "rationale": "Information boundary and permitted uses are explicitly stipulated."}, "m6": {"score": 3, "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.", "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."}, "m7": {"score": 3, "evidence": "Editable equations/script plus instructions and prerequisites stipulated.", "rationale": "Reusable package stipulated; another maintainer has not actually tested it."}}, "improvement": "Add explicit applicability, exclusions and failure/reconsideration rules before the proposed handoff."}, {"id": "B1", "synthetic": true, "workflow_type": "retained_deliverable", "context": "Constructed model-review example. Retained equilibrium account and ordinary Python calculation, for conditional use under the stated binding assumptions. No claim of learning or measured biological kinetics.", "reviewer": "Constructed reviewer role; no participant observation", "review_date": "2026-09-10", "package": {"A": "Declared equilibrium equations and calculation; editable text and script are stipulated.", "P": "Derivation and consistency checks with source/model assumptions; named tool roles stipulated.", "V": "Single class of independent sites, clamped free ligand, mass-action assumptions. Equilibrium data do not identify rate scale.", "F": "Reconsider on evidence of ligand depletion, transport limitation or heterogeneous sites; obtain appropriate additional data.", "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.", "sufficient": true}, "claims": [{"claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.", "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.", "status": "supported"}], "capability": {"required": false}, "dimensions": {"m1": {"score": 3, "evidence": "Retained explicit relation and executable ordinary script; no live model required.", "rationale": "Core operation and justification independent of originating AI for the conditional claim."}, "m2": {"score": 3, "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.", "rationale": "Documented authority and feasible correction are assumed, not measured."}, "m3": {"score": 3, "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.", "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."}, "m4": {"score": 3, "evidence": "See V and F in this record.", "rationale": "Scope and reconsideration rules stated; no independent boundary-validation trial asserted."}, "m5": {"score": 3, "evidence": "Only synthetic numerical inputs; no learner data, credentials or external transmission.", "rationale": "Information boundary and permitted uses are explicitly stipulated."}, "m6": {"score": 3, "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.", "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."}, "m7": {"score": 3, "evidence": "Editable equations/script plus instructions and prerequisites stipulated.", "rationale": "Reusable package stipulated; another maintainer has not actually tested it."}}, "improvement": "Retain the conditional scope and evaluate new observations before expanding the claim."}, {"id": "L0", "synthetic": true, "workflow_type": "retained_deliverable", "context": "Constructed learning-review example: the same checked explanation, sources and package are held fixed; only human capability evidence differs. No learner was observed.", "reviewer": "Constructed reviewer role; no participant observation", "review_date": "2026-09-10", "package": {"A": "Declared equilibrium equations and calculation; editable text and script are stipulated.", "P": "Derivation and consistency checks with source/model assumptions; named tool roles stipulated.", "V": "Single class of independent sites, clamped free ligand, mass-action assumptions. Equilibrium data do not identify rate scale.", "F": "Reconsider on evidence of ligand depletion, transport limitation or heterogeneous sites; obtain appropriate additional data.", "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.", "sufficient": true}, "claims": [{"claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.", "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.", "status": "supported"}], "capability": {"required": true, "score": 1, "threshold": 3, "target": "Explain why equal equilibrium predictions cannot establish an absolute kinetic rate, and identify an informative additional measurement.", "criteria": "Correct distinction between ratio and common scale; valid explanation of what a time-resolved measurement adds under the assumptions.", "allowed_aids": "Ordinary references and calculator; no AI supplies the target reasoning.", "timing": "Immediate task-level demonstration; no claim of delay, retention or growth.", "evidence": "Stipulated self-report of understanding; no direct probing."}, "dimensions": {"m1": {"score": 3, "evidence": "Retained explicit relation and executable ordinary script; no live model required.", "rationale": "Core operation and justification independent of originating AI for the conditional claim."}, "m2": {"score": 3, "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.", "rationale": "Documented authority and feasible correction are assumed, not measured."}, "m3": {"score": 3, "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.", "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."}, "m4": {"score": 3, "evidence": "See V and F in this record.", "rationale": "Scope and reconsideration rules stated; no independent boundary-validation trial asserted."}, "m5": {"score": 3, "evidence": "Only synthetic numerical inputs; no learner data, credentials or external transmission.", "rationale": "Information boundary and permitted uses are explicitly stipulated."}, "m6": {"score": 3, "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.", "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."}, "m7": {"score": 3, "evidence": "Editable equations/script plus instructions and prerequisites stipulated.", "rationale": "Reusable package stipulated; another maintainer has not actually tested it."}}, "improvement": "Obtain attributable successful explanation and transfer for the declared target."}, {"id": "L1", "synthetic": true, "workflow_type": "retained_deliverable", "context": "Constructed learning-review example: the same checked explanation, sources and package are held fixed; only human capability evidence differs. No learner was observed.", "reviewer": "Constructed reviewer role; no participant observation", "review_date": "2026-09-10", "package": {"A": "Declared equilibrium equations and calculation; editable text and script are stipulated.", "P": "Derivation and consistency checks with source/model assumptions; named tool roles stipulated.", "V": "Single class of independent sites, clamped free ligand, mass-action assumptions. Equilibrium data do not identify rate scale.", "F": "Reconsider on evidence of ligand depletion, transport limitation or heterogeneous sites; obtain appropriate additional data.", "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.", "sufficient": true}, "claims": [{"claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.", "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.", "status": "supported"}], "capability": {"required": true, "score": 3, "threshold": 3, "target": "Explain why equal equilibrium predictions cannot establish an absolute kinetic rate, and identify an informative additional measurement.", "criteria": "Correct distinction between ratio and common scale; valid explanation of what a time-resolved measurement adds under the assumptions.", "allowed_aids": "Ordinary references and calculator; no AI supplies the target reasoning.", "timing": "Immediate task-level demonstration; no claim of delay, retention or growth.", "evidence": "Stipulated successful, content-matched explanation and transfer under the declared aids; no real participant data."}, "dimensions": {"m1": {"score": 3, "evidence": "Retained explicit relation and executable ordinary script; no live model required.", "rationale": "Core operation and justification independent of originating AI for the conditional claim."}, "m2": {"score": 3, "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.", "rationale": "Documented authority and feasible correction are assumed, not measured."}, "m3": {"score": 3, "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.", "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."}, "m4": {"score": 3, "evidence": "See V and F in this record.", "rationale": "Scope and reconsideration rules stated; no independent boundary-validation trial asserted."}, "m5": {"score": 3, "evidence": "Only synthetic numerical inputs; no learner data, credentials or external transmission.", "rationale": "Information boundary and permitted uses are explicitly stipulated."}, "m6": {"score": 3, "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.", "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."}, "m7": {"score": 3, "evidence": "Editable equations/script plus instructions and prerequisites stipulated.", "rationale": "Reusable package stipulated; another maintainer has not actually tested it."}}, "improvement": "Support only the stated task-level capability claim; retention needs delayed evidence."}, {"id": "U1", "synthetic": true, "workflow_type": "retained_deliverable", "context": "Constructed model-review example. Retained equilibrium account and ordinary Python calculation, for conditional use under the stated binding assumptions. No claim of learning or measured biological kinetics.", "reviewer": "Constructed reviewer role; no participant observation", "review_date": "2026-09-10", "package": {"A": "Declared equilibrium equations and calculation; editable text and script are stipulated.", "P": "Derivation and tool record supplied, but data-handling evidence unavailable.", "V": "Single class of independent sites, clamped free ligand, mass-action assumptions. Equilibrium data do not identify rate scale.", "F": "Reconsider on evidence of ligand depletion, transport limitation or heterogeneous sites; obtain appropriate additional data.", "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.", "sufficient": null}, "claims": [{"claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.", "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.", "status": "supported"}], "capability": {"required": false}, "dimensions": {"m1": {"score": 3, "evidence": "Retained explicit relation and executable ordinary script; no live model required.", "rationale": "Core operation and justification independent of originating AI for the conditional claim."}, "m2": {"score": 3, "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.", "rationale": "Documented authority and feasible correction are assumed, not measured."}, "m3": {"score": 3, "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.", "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."}, "m4": {"score": 3, "evidence": "See V and F in this record.", "rationale": "Scope and reconsideration rules stated; no independent boundary-validation trial asserted."}, "m5": {"score": null, "evidence": "Relevant information-handling record is unavailable in this constructed version.", "rationale": "Neither compliance nor an observed violation can be inferred from missing evidence."}, "m6": {"score": 3, "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.", "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."}, "m7": {"score": 3, "evidence": "Editable equations/script plus instructions and prerequisites stipulated.", "rationale": "Reusable package stipulated; another maintainer has not actually tested it."}}, "improvement": "Obtain and review the information-handling evidence; do not infer a privacy failure merely from absence."}]</script>
<script type="application/json" id="source-schema">{"$schema": "https://json-schema.org/draft/2020-12/schema", "title": "AI to Learn 2.0 human review records (provisional)", "description": "Structural validation only. No automated truth, competence or safety assessment.", "type": "array", "minItems": 1, "items": {"type": "object", "required": ["id", "synthetic", "workflow_type", "context", "reviewer", "review_date", "package", "claims", "dimensions", "capability", "improvement"], "properties": {"id": {"type": "string", "minLength": 1}, "synthetic": {"type": "boolean"}, "workflow_type": {"const": "retained_deliverable"}, "context": {"type": "string", "minLength": 1}, "reviewer": {"type": "string", "minLength": 1}, "review_date": {"type": "string", "minLength": 1}, "package": {"type": "object", "required": ["A", "P", "V", "F", "R", "sufficient"], "properties": {"A": {"type": "string", "minLength": 1}, "P": {"type": "string", "minLength": 1}, "V": {"type": "string", "minLength": 1}, "F": {"type": "string", "minLength": 1}, "R": {"type": "string", "minLength": 1}, "sufficient": {"type": ["boolean", "null"]}}, "additionalProperties": false}, "claims": {"type": "array", "minItems": 1, "items": {"type": "object", "required": ["claim", "evidence", "status"], "properties": {"claim": {"type": "string", "minLength": 1}, "evidence": {"type": "string", "minLength": 1}, "status": {"enum": ["supported", "contradicted", "not_established"]}}}}, "dimensions": {"type": "object", "required": ["m1", "m2", "m3", "m4", "m5", "m6", "m7"], "properties": {"m1": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}, "m2": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}, "m3": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}, "m4": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}, "m5": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}, "m6": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}, "m7": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}}, "additionalProperties": false}, "capability": {"type": "object", "required": ["required"], "properties": {"required": {"type": "boolean"}, "score": {"type": ["integer", "null"], "minimum": 0, "maximum": 3}, "threshold": {"enum": [2, 3]}, "target": {"type": "string", "minLength": 1}, "criteria": {"type": "string", "minLength": 1}, "allowed_aids": {"type": "string", "minLength": 1}, "timing": {"type": "string", "minLength": 1}, "evidence": {"type": "string", "minLength": 1}}, "allOf": [{"if": {"properties": {"required": {"const": true}}}, "then": {"required": ["score", "threshold", "target", "criteria", "allowed_aids", "timing", "evidence"]}}]}, "validity_failure": {"type": "object", "required": ["V", "F"], "properties": {"V": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "F": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}}, "additionalProperties": false}, "improvement": {"type": "string", "minLength": 1}}, "additionalProperties": false}}</script>
<script type="application/json" id="source-anchors">[{"title": "残存する不透明性", "rows": ["宣言した成果を元の不透明なAIで再生成する必要があるか、重要な主張をそのAIの保証だけで受け入れている。", "静的な出力は残るが、主要な操作や理由を取り戻すにはAIへ戻る必要がある。", "一部の操作や根拠は明示されているが、重要な不透明生成への依存が少なくとも一つ未解決である。", "主要な利用と正当化に元の不透明なAIが不要で、必要な証拠へアクセスでき、重要でない残課題が明示されている。", "適切な評価者または試験によって、そのAIなしで利用・点検・修正を実行し、確認した範囲を記録している。"]}, {"title": "人の判断権限", "rows": ["責任をもって成果を採用・修正・撤回できる人またはチームがいない。", "名目上の承認者はいるが、実際の権限や基準が不明確である。", "実質的な点検は行うが、提供・修正・撤回の責任が十分に定まっていない。", "責任を担う役割、採用基準、実行可能な提供・修正・撤回の経路が記録されている。", "記録した体制を、実際の修正・棄却、または試験と明示した介入経路の確認によって実行している。"]}, {"title": "追跡可能性", "rows": ["採用した主張に重要な出典、処理、確認について、利用できる記録がない。", "重要な出典や検証について裏付けのない説明しかなく、証拠の経路を再構成できない。", "一部の出典と確認は利用できるが、重要なデータ変換、選択、検証の工程が不明である。", "採用した結果について、出典、関係するツールの役割、データ変換、選択、内容に関わる修正と検証を再構成できる。", "適切な独立評価者が、版管理された記録と検査を用いて、宣言された範囲で採用結果を再構成または再確立している。"]}, {"title": "適用範囲と失敗時の対応", "rows": ["V：意図した範囲や仮定がない。F：誤りや矛盾への対応がない。", "V：一般的な説明のみ。F：「注意して使う」などの免責的記述のみ。", "V：一部の仮定や除外条件はあるが重要な境界が欠ける。F：失敗例はあるが開始条件や対応経路が不十分。", "V：目的、仮定、適用条件、除外事項が明示されている。F：観察できる見直し条件と、修正・撤回の経路が定まっている。", "V：関係する境界例や代替例を調べている。F：負例テストや記録された修正試行によって、宣言範囲内の対応を確かめている。"]}, {"title": "情報保護", "rows": ["保護が必要な情報を適切な管理なしに露出させるか、正当な課題の範囲を大きく超えた権限を与えている。", "非公式な注意や場当たり的な伏字処理を述べるだけで、関係するデータ流通とアクセスを管理していない。", "一部の最小化やアクセス制御はあるが、重要な送信先、用途、保存条件が未解決である。", "関係するデータの種類、送信先、許容用途、アクセス、最小化、保存を記録し、課題に適切な管理を行う。合成・公開入力だけの場合はその旨を明示する。", "負担に見合ったデータ流通、アクセス、削除、または同等の保護確認を実施し、確認内容と限界を記録している。"]}, {"title": "資源の妥当性", "rows": ["重要な資源やアクセスが利用できないか、継続的な要件と目的の関係に根拠がない。", "依存は認識しているが、費用、アクセス、中断の影響を管理していない。", "要件や削減の一部は述べるが、通常運用や復旧の記述が不十分である。", "通常利用のソフトウェア、アクセス、関係する費用見積り、中断への対応が実行可能で記録され、見積りと測定を区別している。", "記録した要件に照らして運用または復旧を実行し、代替手段や資源のトレードオフを根拠とともに検討している。"]}, {"title": "再利用と引継ぎ", "rows": ["元の作成者以外は、成果を実質的に操作・解釈できない。", "他者は多大な直接支援がないと進めず、重要な手順やファイルが欠けている。", "部分的な手順で一部は再利用できるが、重要な作業が記録されていない作成者の知識に依存する。", "適切な知識を持つ人に、作成者の記憶へ頼らず宣言した利用・変更を行うための手順、編集可能な資料、前提条件が揃っている。", "別の適切な人がパッケージから必要な利用・変更・復元を実行し、その結果と残る限界を記録している。"]}]</script>
<script id="rules">
'use strict';
const rules = (() => {
  const keys = Array.from({length:7}, (_, i) => 'm' + (i+1));
  const states = {supported:'met',contradicted:'not_met',not_established:'not_established'};
  function combine(values) {
    if (values.includes('not_met')) return 'not_met';
    if (values.includes('not_established')) return 'not_established';
    return 'met';
  }
  function gate(profile) {
    const critical = [0,1,3,4].map(i => profile[i]);
    return combine(critical.map(value => level(value,3)));
  }
  function level(value, threshold) {
    if (value === null) return 'not_established';
    return value >= threshold ? 'met' : 'not_met';
  }
  function assess(r) {
    const profile = keys.map(key => r.dimensions[key].score);
    let g = gate(profile);
    if (r.validity_failure) {
      const {V,F} = r.validity_failure;
      const composite = V === null || F === null ? null : Math.min(V,F);
      if (profile[3] !== composite) throw Error('m4 と V・F の値が整合しません。');
      g = combine([g,level(V,3),level(F,3)]);
    }
    const packageStatus = r.package.sufficient === null ? 'not_established' : r.package.sufficient ? 'met' : 'not_met';
    const claims = r.claims.map(c => states[c.status]);
    const artifact = combine([g, packageStatus, ...claims]);
    const c = r.capability;
    const capability = c.required ? {score:c.score,threshold:c.threshold,status:level(c.score,c.threshold)}
      : {score:null,threshold:null,status:'not_applicable'};
    return {id:r.id,synthetic:r.synthetic,profile,descriptive_total: profile.includes(null) ? null : profile.reduce((a,b)=>a+b,0),
      gate:g,package:packageStatus,claims,artifact_assessment:artifact,capability,
      overall:combine(c.required ? [artifact,capability.status] : [artifact]),next_action:r.improvement,
      warning:'Computed from supplied ratings; not independent validation or certification.'};
  }
  return {keys, combine, gate, assess};
})();
</script>
<script id="editor">
'use strict';
const byId = id => document.getElementById(id);
const source = id => JSON.parse(byId('source-'+id).textContent);
const examples = source('examples'), schema = source('schema'), anchors = source('anchors');
const statuses = {met:'充足', not_met:'未達', not_established:'未確認', not_applicable:'対象外'};
const unknown='U · 不明', scale=[['null',unknown],...Array.from({length:5},(_,i)=>[String(i),String(i)])];
const bools=[['true','はい'],['false','いいえ']];
const scoreChoices=[['null',unknown],['0','0 · 本人の実演記録なし'],['1','1 · 自己申告など'],['2','2 · 構造化した説明・修正'],['3','3 · 条件を定めた適用・転移']];
const capFields={target:'対象能力・担当者の役割',criteria:'事前に決めた達成基準',allowed_aids:'認める支援（AIの条件を含む）',timing:'実施時点・遅延期間',evidence:'本人に帰属する証拠・参照箇所'};
const packageFields={A:'A · 成果物と版',P:'P · 出所と検証履歴',V:'V · 適用範囲',F:'F · 失敗時の対応',R:'R · 実行・継承に要する資源'};
const newClaim=()=>({claim:'',evidence:'',status:'not_established'});
function blank() {
  const now=new Date();
  return {id:'',synthetic:false,workflow_type:'retained_deliverable',context:'',reviewer:'',
    review_date:[now.getFullYear(),String(now.getMonth()+1).padStart(2,'0'),String(now.getDate()).padStart(2,'0')].join('-'),
    package:{A:'',P:'',V:'',F:'',R:'',sufficient:null},claims:[newClaim()],
    dimensions:Object.fromEntries(rules.keys.map(k=>[k,{score:null,evidence:'',rationale:''}])),
    capability:{required:false},improvement:''};
}
let batch=[blank()], index=0, dirty=false, last=null;
function el(tag, text) {
  const node = document.createElement(tag);
  if (text!==undefined) node.textContent = text;
  return node;
}
function mark() {
  dirty=true; last=null; byId('save-result').disabled=true;
  byId('result').replaceChildren(); byId('status').textContent='編集した記録を判定または保存できます。';
}
function selectField(parent,label,options,value,callback) {
  const wrapper=el('label',label), input=el('select');
  for (const [v, name] of options) { const opt=el('option',name);opt.value=v;input.append(opt); }
  input.value=String(value);input.addEventListener('change',()=>{mark();callback(input.value);});
  wrapper.append(input);parent.append(wrapper);return input;
}
function field(parent,caption,obj,key,short=false) {
  const wrapper=el('label',caption), input=el(short?'input':'textarea');
  input.value=obj[key]??'';input.addEventListener('input',()=>{obj[key]=input.value;mark();});
  wrapper.append(input);parent.append(wrapper);
}
function panel(parent,title,note) {
  const block=el('section');block.append(el('h2',title));if(note){const p=el('p',note);p.className='hint';block.append(p);}
  parent.append(block);return block;
}
function grid(parent) {const g=el('div');g.className='grid';parent.append(g);return g;}
function redraw() {
  const r=batch[index], form=byId('form');form.replaceChildren();byId('records').replaceChildren();
  if(batch.length>1) {
    const picker=el('label','読み込んだ記録'),s=el('select');batch.forEach((rec,i)=>{const opt=el('option',(i+1)+' · '+rec.id);opt.value=i;s.append(opt);});
    s.value=index;s.onchange=()=>{index=Number(s.value);resetResult();redraw();};picker.append(s);byId('records').append(picker);
  }
  const context=panel(form,'対象と役割','継続利用する成果物の版、用途、誰のどの能力について述べるかを明記します。');
  const top=grid(context);field(top,'記録ID',r,'id',true);field(top,'評価者・役割（識別符号でも可）',r,'reviewer',true);
  field(top,'評価日',r,'review_date',true);selectField(top,'構成例として記録',bools,r.synthetic,s=>r.synthetic=JSON.parse(s));
  field(context,'利用場面・評価対象・役割',r,'context');
  const pack=panel(form,'成果物の5項目','文書名・行・節・試験結果など、別の人が確認できる場所を記入します。不明なら、何を確認できなかったかを記入します。');
  for(const [k,title] of Object.entries(packageFields)) field(pack,title,r.package,k);
  selectField(pack,'宣言した用途に対するパッケージ全体の十分性',[['null','未確認'],['true','十分'],['false','不足']],r.package.sufficient,s=>r.package.sufficient=JSON.parse(s));
  const claims=panel(form,'重要な主張と証拠');
  r.claims.forEach((claim,i)=>{
    const box=el('div');box.className='claim';claims.append(box);field(box,'主張 '+(i+1),claim,'claim');field(box,'根拠の所在・引用',claim,'evidence');
    selectField(box,'根拠との対応',[['not_established','未確認'],['supported','支持'],['contradicted','矛盾']],claim.status,s=>claim.status=s);
    if(r.claims.length>1){const del=el('button','この主張を削除');del.onclick=()=>{if(!confirm('この主張を削除しますか？')) return;r.claims.splice(i,1);mark();redraw();};box.append(del);}
  });
  const add=el('button','主張を追加');add.onclick=()=>{r.claims.push(newClaim());mark();redraw();};claims.append(add);
  const dims=panel(form,'7次元の評価','数値は評価者が各項目の基準を読んで入力します。Uは判断に必要な証拠が得られない状態、0は得られた証拠が基準0に当たる状態です。');
  for(const [i,key] of rules.keys.entries()) {
    const d=r.dimensions[key],a=anchors[i],box=el('div');box.className='dim';box.append(el('h3',key+' · '+a.title));dims.append(box);
    const details=el('details');details.append(el('summary','0〜4の採点基準を読む'));
    const list=el('ol');list.start=0;for(const t of a.rows) list.append(el('li',t));details.append(list);box.append(details);
    if(key==='m4'){
      selectField(box,'VとFを個別に採点',bools,Boolean(r.validity_failure),s=>{
        if(s==='true') r.validity_failure={V:null,F:null};else delete r.validity_failure;
        d.score=null;redraw();});
      if(r.validity_failure){const parts=grid(box);for(const part of ['V','F'])selectField(parts,part+'の評価',scale,r.validity_failure[part],s=>{
        r.validity_failure[part]=JSON.parse(s);const {V,F}=r.validity_failure;d.score= V===null||F===null?null:Math.min(V,F);redraw();});}
    }
    const score=selectField(box,'評価',scale,d.score,s=>d.score=JSON.parse(s));if(key==='m4'&&r.validity_failure)score.disabled=true;
    const pair=grid(box);field(pair,'証拠・参照箇所',d,'evidence');field(pair,'この評価を選んだ理由',d,'rationale');
  }
  const cap=panel(form,'人の能力','成果物の品質とは別に、対象とする人・チームが、どんな条件で何を実演したかを記録します。');
  selectField(cap,'能力に関する主張を評価する',bools,r.capability.required,s=>{
    r.capability.required=JSON.parse(s);
    if(r.capability.required){r.capability={score:null,threshold:2,...Object.fromEntries(Object.keys(capFields).map(k=>[k,''])),...r.capability};}
    redraw();});
  if(r.capability.required){
    selectField(cap,'事前に宣言する能力閾値',[['2','2 · 形成的な説明'],['3','3 · 独立した適用']],r.capability.threshold,s=>r.capability.threshold=Number(s));
    for(const [k,title] of Object.entries(capFields)) field(cap,title,r.capability,k);
    selectField(cap,'実演の評価',scoreChoices,r.capability.score,s=>r.capability.score=JSON.parse(s));
  } else cap.append(el('p','能力の判定は NA（対象外）となります。'));
  const next=panel(form,'次の対応');field(next,'修正内容・次に確かめること',r,'improvement');
}
function check(value, spec, path, draft=false) {
  if(spec.const!==undefined && value!==spec.const) throw Error(path+' の値が無効です。');
  if(spec.enum && !spec.enum.includes(value)) throw Error(path+' の選択値が無効です。');
  const types=Array.isArray(spec.type)?spec.type:[spec.type];
  const actual=value===null?'null':Array.isArray(value)?'array':typeof value;
  if(spec.type!==undefined&&!types.includes(actual) && !(types.includes('integer')&&Number.isInteger(value))) throw Error(path+' の型を確認してください。');
  if(!draft&&actual==='string'&&!value.trim()) throw Error(path+' を記入してください。');
  if(actual==='number'&&(value<spec.minimum||value>spec.maximum)) throw Error(path+' の得点範囲を確認してください。');
  if(actual==='array') {
    if(value.length<spec.minItems)throw Error(path+' には1件以上必要です。');
    value.forEach((x,i)=>check(x,spec.items,path+'['+(i+1)+']',draft));
  }
  if(actual==='object') {
    const required=[...(spec.required||[])];
    if(spec.allOf&&value.required===true) required.push(...spec.allOf[0].then.required);
    for(const k of required) if(!Object.hasOwn(value,k)) throw Error(path+'.'+k+' がありません。');
    for(const [k,v] of Object.entries(value)) {
      if(Object.hasOwn(spec.properties,k))check(v,spec.properties[k],path+'.'+k,draft);
      else if(spec.additionalProperties===false)throw Error(path+'.'+k+' は定義外です。');
    }
  }
}
function canonical(r) {
  const result=structuredClone(r); // Inapplicable form fields may stay in memory while toggling.
  if (!result.capability.required) result.capability = {required:false};
  return result;
}
function validate(records) {
  check(records,schema,'記録');
  return records.map(rules.assess);
}
function resetResult(message='') {
  last=null;byId('save-result').disabled=true;byId('result').replaceChildren();
  const p=byId('status');p.className='hint';p.textContent=message;
}
function error(e) {resetResult();const p=byId('status');p.className='error';p.textContent=e.message;byId('report').scrollIntoView();}
function safeReplace(){return !dirty||confirm('保存していない変更を破棄して、別の記録を開きますか？');}
function openRecords(records) {batch=structuredClone(records);index=0;dirty=false;resetResult();redraw();}
function download(value,name) {
  const blob=new Blob([JSON.stringify(value,null,2)+'\n'],{type:'application/json'});
  const url=URL.createObjectURL(blob), a=el('a');a.href=url;a.download=name;document.body.append(a);a.click();a.remove();
  window.setTimeout(()=>URL.revokeObjectURL(url),30000);
}
byId('open-example').onclick=()=>{const rec=examples.find(r=>r.id===byId('example').value);if(rec&&safeReplace()) openRecords([rec]);};
byId('new').onclick=()=>{if(safeReplace())openRecords([blank()]);};
byId('import-btn').onclick=()=>byId('file').click();
byId('file').onchange=async e=>{
  const f=e.target.files[0];e.target.value='';if(!f)return;
  try{
    const data=JSON.parse(await f.text(),(key,value,context)=>{
      if(typeof value==='number'&&context?.source&&/[.eE]/.test(context.source)&&['score','threshold','V','F'].includes(key))throw Error('得点は整数の表記で保存してください。');
      return value;
    });
    if(data?.format==='ai2l-review-draft-1') {
      check(data.records,schema,'下書き',true);
      data.records.forEach(rules.assess);
      if(safeReplace())openRecords(data.records);
    } else {validate(data);if(safeReplace())openRecords(data);}
  } catch(ex){error(ex);}
};
byId('save').onclick=()=>{try{const rows=batch.map(canonical);validate(rows);download(rows,'ai2l-review-records.json');dirty=false;byId('status').textContent='記録JSONのダウンロードを開始しました。';}catch(ex){error(ex);}};
byId('draft').onclick=()=>{const rows=batch.map(canonical);download({format:'ai2l-review-draft-1',records:rows},'ai2l-review-draft.json');dirty=false;byId('status').textContent='下書きのダウンロードを開始しました。「JSONを開く」で再開できます。';};
byId('assess').onclick=()=>{
  try{
    const [r]=validate([canonical(batch[index])]);last=r;byId('save-result').disabled=false;byId('status').className='hint';
    byId('status').textContent='入力された評価を集約しました。教育効果・尺度妥当性・安全性の認証には使用できません。';
    const root=byId('result');root.replaceChildren();
    for(const [label,value] of [['総合',r.overall],['成果物',r.artifact_assessment],['必須4項目',r.gate],['パッケージ',r.package],['能力',r.capability.status],...r.claims.map((s,i)=>['主張 '+(i+1),s])]){
      const p=el('p'),tag=el('span',statuses[value]);tag.className='tag '+value;p.append(document.createTextNode(label+'　'),tag);root.append(p);
    }
    root.append(el('p','m1–m7　'+r.profile.map(x=>x??'U').join(' / ')),
      el('p','参考合計　'+(r.descriptive_total===null?'算出なし':r.descriptive_total+' / 28')),el('p','次の対応　'+r.next_action));
  }catch(ex){error(ex);}
};
byId('save-result').onclick=()=>{if(last)download([last],'ai2l-review-assessment.json');};
window.addEventListener('beforeunload',e=>{if(dirty){e.preventDefault();e.returnValue='';}});
redraw();
</script></body></html>


==> anc/review_sheet/index_en.html <==
<!doctype html>
<html lang="en"><head><meta charset="utf-8"><meta name="viewport" content="width=device-width,initial-scale=1">
<meta http-equiv="Content-Security-Policy" content="default-src 'none'; script-src 'unsafe-inline'; style-src 'unsafe-inline'; connect-src 'none'; form-action 'none'; base-uri 'none'; object-src 'none'">
<meta name="color-scheme" content="light"><title>AI to Learn 2.0 · Review sheet</title>
<style>
:root{font-family:"Yu Gothic UI","Hiragino Sans",Meiryo,Arial,sans-serif;color:#183233;background:#f1f5f1;line-height:1.65;font-size:16px}*{box-sizing:border-box}body{margin:0}main{max-width:900px;margin:auto;padding:1.5rem 1rem 4rem}header{background:#143c39;color:#fff;border-radius:16px;padding:1.8rem 2rem}h1,h2,h3,p{margin:.35em 0}h1{font-size:clamp(1.6rem,5vw,2.3rem);line-height:1.3}header p{color:#dcf1e8}section{background:#fff;margin:1rem 0;padding:1.3rem 1.55rem;border:1px solid #d7e1da;border-radius:12px}h2{font-size:1.24rem}h3,summary{font-size:1rem}summary{cursor:pointer;font-weight:650}label{display:grid;gap:.25rem;font-size:.92rem;font-weight:620;margin:.65rem 0}input,select,textarea,button{font:inherit;border:1px solid #90a5a0;border-radius:6px;color:inherit}input,select,textarea{padding:.48rem .6rem;width:100%;background:#fff}textarea{min-height:3.6rem;resize:vertical}button{padding:.54rem .95rem;cursor:pointer;background:#fff}button.primary{background:#126259;border-color:#126259;color:#fff;font-weight:650}button:focus-visible,input:focus-visible,textarea:focus-visible,select:focus-visible,summary:focus-visible{outline:3px solid #cb7900;outline-offset:2px}.row{display:flex;gap:.6rem;align-items:center;flex-wrap:wrap}.row select{width:auto;max-width:100%}.grid{display:grid;grid-template-columns:repeat(auto-fit,minmax(min(100%,235px),1fr));gap:.25rem 1rem}.dim,.claim{border-top:1px solid #dde6df;padding:.7rem 0}.hint{font-size:.9rem;color:#47615b}ol{padding-left:1.5rem}li{margin:.35rem 0}details{margin:.4rem 0}.tag{background:#e9f1ec;padding:.3rem .6rem;border-radius:5px}.not_met{background:#f9e4dd}.not_established{background:#fbf0d3}.met{background:#dbefe2}.error{color:#9b321e}#report{scroll-margin:1rem}#status{min-height:1.5em}#toolbar button{margin:.12rem 0}#toolbar label[for]{display:inline-block;cursor:pointer}button[disabled]{opacity:.45;cursor:default}ol li::marker{font-weight:bold}@media(max-width:550px){section,header{padding:1rem}.row button,.row select{width:100%}main{padding:.6rem .55rem 3rem}}
</style></head>
<body><main><header><p>AI to Learn 2.0</p><h1>Deliverable review sheet</h1><p>Record the evidence retained with a deliverable and the capability demonstrated by a person or team.</p><p><a href="index.html" lang="ja" style="color:white">日本語版</a></p></header>
<section id="toolbar"><h2>Open a review</h2><p class="hint">Start with a constructed example and select Show assessment below. This page keeps entries in browser memory. Save a JSON copy before closing it.</p>
<div class="row"><select aria-label="Constructed example" id="example"><option value="">Choose an example</option><option value="B0">B0 · Model with a weak scope statement</option><option value="B1">B1 · Model with documented boundaries</option><option value="L0">L0 · Insufficient demonstration</option><option value="L1">L1 · Same artifact with a demonstration</option><option value="U1">U1 · Evidence unavailable</option></select><button id="open-example">Load example</button><button id="new">New record</button><button id="import-btn">Open JSON</button><input type="file" id="file" accept=".json,application/json" hidden></div><div id="records"></div></section>
<div id="form"></div><section id="report"><h2>Assessment</h2><div class="row"><button class="primary" id="assess">Show assessment</button><button id="save">Save review records</button><button id="draft">Save draft</button><button id="save-result" disabled>Save assessment</button></div><p id="status" role="status" class="hint"></p><div id="result" aria-live="polite"></div></section>
</main>
<script type="application/json" id="source-examples">[{"id": "B0", "synthetic": true, "workflow_type": "retained_deliverable", "context": "Constructed model-review example. Retained equilibrium account and ordinary Python calculation, for conditional use under the stated binding assumptions. No claim of learning or measured biological kinetics.", "reviewer": "Constructed reviewer role; no participant observation", "review_date": "2026-09-10", "package": {"A": "Declared equilibrium equations and calculation; editable text and script are stipulated.", "P": "Derivation and consistency checks with source/model assumptions; named tool roles stipulated.", "V": "Generic description: binding relationship; the applicability boundary is not supplied.", "F": "Generic warning: use with caution.", "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.", "sufficient": false}, "claims": [{"claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.", "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.", "status": "supported"}], "capability": {"required": false}, "dimensions": {"m1": {"score": 3, "evidence": "Retained explicit relation and executable ordinary script; no live model required.", "rationale": "Core operation and justification independent of originating AI for the conditional claim."}, "m2": {"score": 3, "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.", "rationale": "Documented authority and feasible correction are assumed, not measured."}, "m3": {"score": 3, "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.", "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."}, "m4": {"score": 1, "evidence": "Only the generic V/F entries above.", "rationale": "No operational scope statement or observable reconsideration rule."}, "m5": {"score": 3, "evidence": "Only synthetic numerical inputs; no learner data, credentials or external transmission.", "rationale": "Information boundary and permitted uses are explicitly stipulated."}, "m6": {"score": 3, "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.", "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."}, "m7": {"score": 3, "evidence": "Editable equations/script plus instructions and prerequisites stipulated.", "rationale": "Reusable package stipulated; another maintainer has not actually tested it."}}, "improvement": "Add explicit applicability, exclusions and failure/reconsideration rules before the proposed handoff."}, {"id": "B1", "synthetic": true, "workflow_type": "retained_deliverable", "context": "Constructed model-review example. Retained equilibrium account and ordinary Python calculation, for conditional use under the stated binding assumptions. No claim of learning or measured biological kinetics.", "reviewer": "Constructed reviewer role; no participant observation", "review_date": "2026-09-10", "package": {"A": "Declared equilibrium equations and calculation; editable text and script are stipulated.", "P": "Derivation and consistency checks with source/model assumptions; named tool roles stipulated.", "V": "Single class of independent sites, clamped free ligand, mass-action assumptions. Equilibrium data do not identify rate scale.", "F": "Reconsider on evidence of ligand depletion, transport limitation or heterogeneous sites; obtain appropriate additional data.", "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.", "sufficient": true}, "claims": [{"claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.", "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.", "status": "supported"}], "capability": {"required": false}, "dimensions": {"m1": {"score": 3, "evidence": "Retained explicit relation and executable ordinary script; no live model required.", "rationale": "Core operation and justification independent of originating AI for the conditional claim."}, "m2": {"score": 3, "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.", "rationale": "Documented authority and feasible correction are assumed, not measured."}, "m3": {"score": 3, "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.", "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."}, "m4": {"score": 3, "evidence": "See V and F in this record.", "rationale": "Scope and reconsideration rules stated; no independent boundary-validation trial asserted."}, "m5": {"score": 3, "evidence": "Only synthetic numerical inputs; no learner data, credentials or external transmission.", "rationale": "Information boundary and permitted uses are explicitly stipulated."}, "m6": {"score": 3, "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.", "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."}, "m7": {"score": 3, "evidence": "Editable equations/script plus instructions and prerequisites stipulated.", "rationale": "Reusable package stipulated; another maintainer has not actually tested it."}}, "improvement": "Retain the conditional scope and evaluate new observations before expanding the claim."}, {"id": "L0", "synthetic": true, "workflow_type": "retained_deliverable", "context": "Constructed learning-review example: the same checked explanation, sources and package are held fixed; only human capability evidence differs. No learner was observed.", "reviewer": "Constructed reviewer role; no participant observation", "review_date": "2026-09-10", "package": {"A": "Declared equilibrium equations and calculation; editable text and script are stipulated.", "P": "Derivation and consistency checks with source/model assumptions; named tool roles stipulated.", "V": "Single class of independent sites, clamped free ligand, mass-action assumptions. Equilibrium data do not identify rate scale.", "F": "Reconsider on evidence of ligand depletion, transport limitation or heterogeneous sites; obtain appropriate additional data.", "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.", "sufficient": true}, "claims": [{"claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.", "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.", "status": "supported"}], "capability": {"required": true, "score": 1, "threshold": 3, "target": "Explain why equal equilibrium predictions cannot establish an absolute kinetic rate, and identify an informative additional measurement.", "criteria": "Correct distinction between ratio and common scale; valid explanation of what a time-resolved measurement adds under the assumptions.", "allowed_aids": "Ordinary references and calculator; no AI supplies the target reasoning.", "timing": "Immediate task-level demonstration; no claim of delay, retention or growth.", "evidence": "Stipulated self-report of understanding; no direct probing."}, "dimensions": {"m1": {"score": 3, "evidence": "Retained explicit relation and executable ordinary script; no live model required.", "rationale": "Core operation and justification independent of originating AI for the conditional claim."}, "m2": {"score": 3, "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.", "rationale": "Documented authority and feasible correction are assumed, not measured."}, "m3": {"score": 3, "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.", "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."}, "m4": {"score": 3, "evidence": "See V and F in this record.", "rationale": "Scope and reconsideration rules stated; no independent boundary-validation trial asserted."}, "m5": {"score": 3, "evidence": "Only synthetic numerical inputs; no learner data, credentials or external transmission.", "rationale": "Information boundary and permitted uses are explicitly stipulated."}, "m6": {"score": 3, "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.", "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."}, "m7": {"score": 3, "evidence": "Editable equations/script plus instructions and prerequisites stipulated.", "rationale": "Reusable package stipulated; another maintainer has not actually tested it."}}, "improvement": "Obtain attributable successful explanation and transfer for the declared target."}, {"id": "L1", "synthetic": true, "workflow_type": "retained_deliverable", "context": "Constructed learning-review example: the same checked explanation, sources and package are held fixed; only human capability evidence differs. No learner was observed.", "reviewer": "Constructed reviewer role; no participant observation", "review_date": "2026-09-10", "package": {"A": "Declared equilibrium equations and calculation; editable text and script are stipulated.", "P": "Derivation and consistency checks with source/model assumptions; named tool roles stipulated.", "V": "Single class of independent sites, clamped free ligand, mass-action assumptions. Equilibrium data do not identify rate scale.", "F": "Reconsider on evidence of ligand depletion, transport limitation or heterogeneous sites; obtain appropriate additional data.", "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.", "sufficient": true}, "claims": [{"claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.", "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.", "status": "supported"}], "capability": {"required": true, "score": 3, "threshold": 3, "target": "Explain why equal equilibrium predictions cannot establish an absolute kinetic rate, and identify an informative additional measurement.", "criteria": "Correct distinction between ratio and common scale; valid explanation of what a time-resolved measurement adds under the assumptions.", "allowed_aids": "Ordinary references and calculator; no AI supplies the target reasoning.", "timing": "Immediate task-level demonstration; no claim of delay, retention or growth.", "evidence": "Stipulated successful, content-matched explanation and transfer under the declared aids; no real participant data."}, "dimensions": {"m1": {"score": 3, "evidence": "Retained explicit relation and executable ordinary script; no live model required.", "rationale": "Core operation and justification independent of originating AI for the conditional claim."}, "m2": {"score": 3, "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.", "rationale": "Documented authority and feasible correction are assumed, not measured."}, "m3": {"score": 3, "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.", "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."}, "m4": {"score": 3, "evidence": "See V and F in this record.", "rationale": "Scope and reconsideration rules stated; no independent boundary-validation trial asserted."}, "m5": {"score": 3, "evidence": "Only synthetic numerical inputs; no learner data, credentials or external transmission.", "rationale": "Information boundary and permitted uses are explicitly stipulated."}, "m6": {"score": 3, "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.", "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."}, "m7": {"score": 3, "evidence": "Editable equations/script plus instructions and prerequisites stipulated.", "rationale": "Reusable package stipulated; another maintainer has not actually tested it."}}, "improvement": "Support only the stated task-level capability claim; retention needs delayed evidence."}, {"id": "U1", "synthetic": true, "workflow_type": "retained_deliverable", "context": "Constructed model-review example. Retained equilibrium account and ordinary Python calculation, for conditional use under the stated binding assumptions. No claim of learning or measured biological kinetics.", "reviewer": "Constructed reviewer role; no participant observation", "review_date": "2026-09-10", "package": {"A": "Declared equilibrium equations and calculation; editable text and script are stipulated.", "P": "Derivation and tool record supplied, but data-handling evidence unavailable.", "V": "Single class of independent sites, clamped free ligand, mass-action assumptions. Equilibrium data do not identify rate scale.", "F": "Reconsider on evidence of ligand depletion, transport limitation or heterogeneous sites; obtain appropriate additional data.", "R": "Ordinary Python runtime, specified units, retained files, access and interruption arrangements stipulated.", "sufficient": null}, "claims": [{"claim": "Under the declared assumptions, the equilibrium relation depends on Kd but does not identify the common rate scale.", "evidence": "Analytical derivation in the paper; ancillary binding_example.py checks stated numerical consequences.", "status": "supported"}], "capability": {"required": false}, "dimensions": {"m1": {"score": 3, "evidence": "Retained explicit relation and executable ordinary script; no live model required.", "rationale": "Core operation and justification independent of originating AI for the conditional claim."}, "m2": {"score": 3, "evidence": "A responsible review/correction role and release route are stipulated in this constructed record.", "rationale": "Documented authority and feasible correction are assumed, not measured."}, "m3": {"score": 3, "evidence": "Sources, material tool roles, derivation, units and checks are stipulated.", "rationale": "Sufficient trace is assumed at level 3; independent restabilization is not asserted."}, "m4": {"score": 3, "evidence": "See V and F in this record.", "rationale": "Scope and reconsideration rules stated; no independent boundary-validation trial asserted."}, "m5": {"score": null, "evidence": "Relevant information-handling record is unavailable in this constructed version.", "rationale": "Neither compliance nor an observed violation can be inferred from missing evidence."}, "m6": {"score": 3, "evidence": "Routine Python calculation, specified units, access and retained files; no specialized inference.", "rationale": "Feasible requirements stipulated; no total-energy superiority claimed."}, "m7": {"score": 3, "evidence": "Editable equations/script plus instructions and prerequisites stipulated.", "rationale": "Reusable package stipulated; another maintainer has not actually tested it."}}, "improvement": "Obtain and review the information-handling evidence; do not infer a privacy failure merely from absence."}]</script>
<script type="application/json" id="source-schema">{"$schema": "https://json-schema.org/draft/2020-12/schema", "title": "AI to Learn 2.0 human review records (provisional)", "description": "Structural validation only. No automated truth, competence or safety assessment.", "type": "array", "minItems": 1, "items": {"type": "object", "required": ["id", "synthetic", "workflow_type", "context", "reviewer", "review_date", "package", "claims", "dimensions", "capability", "improvement"], "properties": {"id": {"type": "string", "minLength": 1}, "synthetic": {"type": "boolean"}, "workflow_type": {"const": "retained_deliverable"}, "context": {"type": "string", "minLength": 1}, "reviewer": {"type": "string", "minLength": 1}, "review_date": {"type": "string", "minLength": 1}, "package": {"type": "object", "required": ["A", "P", "V", "F", "R", "sufficient"], "properties": {"A": {"type": "string", "minLength": 1}, "P": {"type": "string", "minLength": 1}, "V": {"type": "string", "minLength": 1}, "F": {"type": "string", "minLength": 1}, "R": {"type": "string", "minLength": 1}, "sufficient": {"type": ["boolean", "null"]}}, "additionalProperties": false}, "claims": {"type": "array", "minItems": 1, "items": {"type": "object", "required": ["claim", "evidence", "status"], "properties": {"claim": {"type": "string", "minLength": 1}, "evidence": {"type": "string", "minLength": 1}, "status": {"enum": ["supported", "contradicted", "not_established"]}}}}, "dimensions": {"type": "object", "required": ["m1", "m2", "m3", "m4", "m5", "m6", "m7"], "properties": {"m1": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}, "m2": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}, "m3": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}, "m4": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}, "m5": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}, "m6": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}, "m7": {"type": "object", "required": ["score", "evidence", "rationale"], "properties": {"score": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "evidence": {"type": "string", "minLength": 1}, "rationale": {"type": "string", "minLength": 1}}, "additionalProperties": false}}, "additionalProperties": false}, "capability": {"type": "object", "required": ["required"], "properties": {"required": {"type": "boolean"}, "score": {"type": ["integer", "null"], "minimum": 0, "maximum": 3}, "threshold": {"enum": [2, 3]}, "target": {"type": "string", "minLength": 1}, "criteria": {"type": "string", "minLength": 1}, "allowed_aids": {"type": "string", "minLength": 1}, "timing": {"type": "string", "minLength": 1}, "evidence": {"type": "string", "minLength": 1}}, "allOf": [{"if": {"properties": {"required": {"const": true}}}, "then": {"required": ["score", "threshold", "target", "criteria", "allowed_aids", "timing", "evidence"]}}]}, "validity_failure": {"type": "object", "required": ["V", "F"], "properties": {"V": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}, "F": {"type": ["integer", "null"], "minimum": 0, "maximum": 4}}, "additionalProperties": false}, "improvement": {"type": "string", "minLength": 1}}, "additionalProperties": false}}</script>
<script type="application/json" id="source-anchors">[{"title": "Residual opacity", "rows": ["The stated result must be generated again by the original opaque AI, or its important claims are accepted solely on that AI’s assurance.", "A static output is retained, but core operations or reasons remain recoverable only by returning to the AI.", "Some operations or grounds are explicit; at least one material dependency on opaque generation remains unresolved.", "Core use and justification do not require the originating opaque AI; the relevant evidence is accessible and noncritical gaps are stated.", "An appropriate reviewer or test has exercised use, inspection and revision without that AI, and the demonstrated scope is recorded."]}, {"title": "Human authority", "rows": ["No accountable person or team can accept, correct or withdraw the result.", "A nominal approver is named, but practical authority or criteria are unclear.", "Meaningful review occurs, but release, correction or withdrawal responsibilities are incompletely specified.", "Responsible roles, acceptance criteria and feasible release, correction and withdrawal routes are documented.", "The documented arrangement has been exercised through an actual revision, rejection or a clearly labeled test of the intervention route."]}, {"title": "Traceability", "rows": ["No usable record of the sources, operations or checks material to the accepted claims is retained.", "There are only unsupported assertions about material sources or verification; the evidential route cannot be reconstructed.", "Some sources and checks are available, but a material data transformation, selection decision or verification step remains unclear.", "Sources, relevant tool roles, data transformations, selection decisions, substantive revisions and verification can be reconstructed for the accepted result.", "An appropriate independent reviewer has used versioned records and checks to reconstruct or restabilize the accepted result within the declared scope."]}, {"title": "Validity and failure response", "rows": ["V: no intended scope or assumptions. F: no response to error or contradiction.", "V: only a generic description. F: only “use with caution” or an equivalent disclaimer.", "V: some assumptions or exclusions, with material boundaries missing. F: some failure cases, but triggers or response routes are incomplete.", "V: purpose, assumptions, applicable regime and exclusions are explicit. F: observable reconsideration triggers and correction or withdrawal routes are specified.", "V: relevant boundary or alternative cases have been examined. F: negative tests or a documented correction exercise have tested the response within the declared scope."]}, {"title": "Information protection", "rows": ["Information requiring protection is exposed without appropriate controls, or permissions materially exceed the justified task.", "Informal caution or ad hoc redaction is described, but relevant data flows and access are not controlled.", "Some minimization or access controls exist, but material recipients, uses or retention conditions remain unresolved.", "Relevant data classes, recipients, permitted uses, access, minimization and retention are documented with task-appropriate controls; exclusively synthetic/public inputs are explicitly recorded where applicable.", "The controls have been examined through a proportionate data-flow, access, deletion or equivalent protection check; the check and its limits are recorded."]}, {"title": "Resource proportionality", "rows": ["Critical resources or access are unavailable, or continuing requirements have no credible relation to the intended use.", "Dependencies are acknowledged but costs, access or interruption consequences are unmanaged.", "Some requirements or reductions are described, but ordinary operation or recovery remains under-specified.", "Routine software, access, relevant cost estimates and interruption responses are feasible and documented; estimates are distinguished from measurements.", "Operation or recovery has been exercised against documented requirements, and alternatives or resource trade-offs have been examined with an explicit basis."]}, {"title": "Reuse and handoff", "rows": ["Only the original creator can meaningfully operate or interpret the retained work.", "Another person could proceed only with extensive direct help; essential instructions or files are absent.", "Partial instructions permit some reuse, but a material task still depends on unrecorded creator knowledge.", "An appropriate person has the instructions, editable materials and prerequisites needed for the declared use and modification without creator recollection.", "Another appropriate person has completed a relevant use, modification or restoration task from the package, with the outcome and remaining limits recorded."]}]</script>
<script id="rules">
'use strict';
const rules = (() => {
  const keys = Array.from({length:7}, (_, i) => 'm' + (i+1));
  const states = {supported:'met',contradicted:'not_met',not_established:'not_established'};
  function combine(values) {
    if (values.includes('not_met')) return 'not_met';
    if (values.includes('not_established')) return 'not_established';
    return 'met';
  }
  function gate(profile) {
    const critical = [0,1,3,4].map(i => profile[i]);
    return combine(critical.map(value => level(value,3)));
  }
  function level(value, threshold) {
    if (value === null) return 'not_established';
    return value >= threshold ? 'met' : 'not_met';
  }
  function assess(r) {
    const profile = keys.map(key => r.dimensions[key].score);
    let g = gate(profile);
    if (r.validity_failure) {
      const {V,F} = r.validity_failure;
      const composite = V === null || F === null ? null : Math.min(V,F);
      if (profile[3] !== composite) throw Error('m4 must agree with the separate V and F ratings.');
      g = combine([g,level(V,3),level(F,3)]);
    }
    const packageStatus = r.package.sufficient === null ? 'not_established' : r.package.sufficient ? 'met' : 'not_met';
    const claims = r.claims.map(c => states[c.status]);
    const artifact = combine([g, packageStatus, ...claims]);
    const c = r.capability;
    const capability = c.required ? {score:c.score,threshold:c.threshold,status:level(c.score,c.threshold)}
      : {score:null,threshold:null,status:'not_applicable'};
    return {id:r.id,synthetic:r.synthetic,profile,descriptive_total: profile.includes(null) ? null : profile.reduce((a,b)=>a+b,0),
      gate:g,package:packageStatus,claims,artifact_assessment:artifact,capability,
      overall:combine(c.required ? [artifact,capability.status] : [artifact]),next_action:r.improvement,
      warning:'Computed from supplied ratings; not independent validation or certification.'};
  }
  return {keys, combine, gate, assess};
})();
</script>
<script id="editor">
'use strict';
const byId = id => document.getElementById(id);
const source = id => JSON.parse(byId('source-'+id).textContent);
const examples = source('examples'), schema = source('schema'), anchors = source('anchors');
const statuses = {met:'Met', not_met:'Not met', not_established:'Not established', not_applicable:'Not applicable'};
const unknown='U · Unknown', scale=[['null',unknown],...Array.from({length:5},(_,i)=>[String(i),String(i)])];
const bools=[['true','Yes'],['false','No']];
const scoreChoices=[['null',unknown],['0','0 · No attributable demonstration'],['1','1 · Self-report or unprobed repetition'],['2','2 · Structured explanation or revision'],['3','3 · Attributable application or transfer']];
const capFields={target:'Target capability and responsible role',criteria:'Predeclared success criteria',allowed_aids:'Permitted aids, including AI conditions',timing:'Timing or delay',evidence:'Attributable evidence and location'};
const packageFields={A:'A · Artifact and version',P:'P · Provenance and verification',V:'V · Validity domain',F:'F · Failure response',R:'R · Resources and continuity'};
const newClaim=()=>({claim:'',evidence:'',status:'not_established'});
function blank() {
  const now=new Date();
  return {id:'',synthetic:false,workflow_type:'retained_deliverable',context:'',reviewer:'',
    review_date:[now.getFullYear(),String(now.getMonth()+1).padStart(2,'0'),String(now.getDate()).padStart(2,'0')].join('-'),
    package:{A:'',P:'',V:'',F:'',R:'',sufficient:null},claims:[newClaim()],
    dimensions:Object.fromEntries(rules.keys.map(k=>[k,{score:null,evidence:'',rationale:''}])),
    capability:{required:false},improvement:''};
}
let batch=[blank()], index=0, dirty=false, last=null;
function el(tag, text) {
  const node = document.createElement(tag);
  if (text!==undefined) node.textContent = text;
  return node;
}
function mark() {
  dirty=true; last=null; byId('save-result').disabled=true;
  byId('result').replaceChildren(); byId('status').textContent='The record has changed. Reassess or save your edits.';
}
function selectField(parent,label,options,value,callback) {
  const wrapper=el('label',label), input=el('select');
  for (const [v, name] of options) { const opt=el('option',name);opt.value=v;input.append(opt); }
  input.value=String(value);input.addEventListener('change',()=>{mark();callback(input.value);});
  wrapper.append(input);parent.append(wrapper);return input;
}
function field(parent,caption,obj,key,short=false) {
  const wrapper=el('label',caption), input=el(short?'input':'textarea');
  input.value=obj[key]??'';input.addEventListener('input',()=>{obj[key]=input.value;mark();});
  wrapper.append(input);parent.append(wrapper);
}
function panel(parent,title,note) {
  const block=el('section');block.append(el('h2',title));if(note){const p=el('p',note);p.className='hint';block.append(p);}
  parent.append(block);return block;
}
function grid(parent) {const g=el('div');g.className='grid';parent.append(g);return g;}
function redraw() {
  const r=batch[index], form=byId('form');form.replaceChildren();byId('records').replaceChildren();
  if(batch.length>1) {
    const picker=el('label','Imported records'),s=el('select');batch.forEach((rec,i)=>{const opt=el('option',(i+1)+' · '+rec.id);opt.value=i;s.append(opt);});
    s.value=index;s.onchange=()=>{index=Number(s.value);resetResult();redraw();};picker.append(s);byId('records').append(picker);
  }
  const context=panel(form,'Review scope and roles','Specify the retained artifact, its version and intended use, and whose capability the review addresses.');
  const top=grid(context);field(top,'Record ID',r,'id',true);field(top,'Reviewer and role (an identifier is sufficient)',r,'reviewer',true);
  field(top,'Review date',r,'review_date',true);selectField(top,'This is a constructed example',bools,r.synthetic,s=>r.synthetic=JSON.parse(s));
  field(context,'Context, object of review and roles',r,'context');
  const pack=panel(form,'Deliverable package','Identify the document, section, line or test result another reviewer could check. If evidence is unavailable, describe what is missing.');
  for(const [k,title] of Object.entries(packageFields)) field(pack,title,r.package,k);
  selectField(pack,'Is the overall package sufficient for the declared purpose?',[['null','Not established'],['true','Sufficient'],['false','Insufficient']],r.package.sufficient,s=>r.package.sufficient=JSON.parse(s));
  const claims=panel(form,'Material claims and evidence');
  r.claims.forEach((claim,i)=>{
    const box=el('div');box.className='claim';claims.append(box);field(box,'Claim '+(i+1),claim,'claim');field(box,'Evidence citation and location',claim,'evidence');
    selectField(box,'Evidence status',[['not_established','Not established'],['supported','Supported'],['contradicted','Contradicted']],claim.status,s=>claim.status=s);
    if(r.claims.length>1){const del=el('button','Remove this claim');del.onclick=()=>{if(!confirm('Remove this claim?')) return;r.claims.splice(i,1);mark();redraw();};box.append(del);}
  });
  const add=el('button','Add a claim');add.onclick=()=>{r.claims.push(newClaim());mark();redraw();};claims.append(add);
  const dims=panel(form,'Seven-dimensional review','Choose ratings using each dimension’s anchors. U means the available evidence is insufficient to choose an anchor. A rating of 0 means the evidence supports anchor 0.');
  for(const [i,key] of rules.keys.entries()) {
    const d=r.dimensions[key],a=anchors[i],box=el('div');box.className='dim';box.append(el('h3',key+' · '+a.title));dims.append(box);
    const details=el('details');details.append(el('summary','Read the scoring anchors (0–4)'));
    const list=el('ol');list.start=0;for(const t of a.rows) list.append(el('li',t));details.append(list);box.append(details);
    if(key==='m4'){
      selectField(box,'Rate V and F separately',bools,Boolean(r.validity_failure),s=>{
        if(s==='true') r.validity_failure={V:null,F:null};else delete r.validity_failure;
        d.score=null;redraw();});
      if(r.validity_failure){const parts=grid(box);for(const part of ['V','F'])selectField(parts,part+' rating',scale,r.validity_failure[part],s=>{
        r.validity_failure[part]=JSON.parse(s);const {V,F}=r.validity_failure;d.score= V===null||F===null?null:Math.min(V,F);redraw();});}
    }
    const score=selectField(box,'Rating',scale,d.score,s=>d.score=JSON.parse(s));if(key==='m4'&&r.validity_failure)score.disabled=true;
    const pair=grid(box);field(pair,'Evidence and location',d,'evidence');field(pair,'Reason for this rating',d,'rationale');
  }
  const cap=panel(form,'Human capability','Describe what the designated person or team demonstrated and under which conditions. Record this separately from the artifact rating.');
  selectField(cap,'Does the review include a human capability claim?',bools,r.capability.required,s=>{
    r.capability.required=JSON.parse(s);
    if(r.capability.required){r.capability={score:null,threshold:2,...Object.fromEntries(Object.keys(capFields).map(k=>[k,''])),...r.capability};}
    redraw();});
  if(r.capability.required){
    selectField(cap,'Predeclared capability threshold',[['2','2 · Formative explanation'],['3','3 · Independent application']],r.capability.threshold,s=>r.capability.threshold=Number(s));
    for(const [k,title] of Object.entries(capFields)) field(cap,title,r.capability,k);
    selectField(cap,'Rating for the demonstration',scoreChoices,r.capability.score,s=>r.capability.score=JSON.parse(s));
  } else cap.append(el('p','Capability status is NA (not applicable).'));
  const next=panel(form,'Next action');field(next,'What to revise or check next',r,'improvement');
}
function check(value, spec, path, draft=false) {
  if(spec.const!==undefined && value!==spec.const) throw Error(path+' has an invalid value.');
  if(spec.enum && !spec.enum.includes(value)) throw Error(path+' contains an unrecognized option.');
  const types=Array.isArray(spec.type)?spec.type:[spec.type];
  const actual=value===null?'null':Array.isArray(value)?'array':typeof value;
  if(spec.type!==undefined&&!types.includes(actual) && !(types.includes('integer')&&Number.isInteger(value))) throw Error(path+' has an incorrect data type.');
  if(!draft&&actual==='string'&&!value.trim()) throw Error(path+' must be completed.');
  if(actual==='number'&&(value<spec.minimum||value>spec.maximum)) throw Error(path+' has a score outside the permitted range.');
  if(actual==='array') {
    if(value.length<spec.minItems)throw Error(path+' requires at least one entry.');
    value.forEach((x,i)=>check(x,spec.items,path+'['+(i+1)+']',draft));
  }
  if(actual==='object') {
    const required=[...(spec.required||[])];
    if(spec.allOf&&value.required===true) required.push(...spec.allOf[0].then.required);
    for(const k of required) if(!Object.hasOwn(value,k)) throw Error(path+'.'+k+' is missing.');
    for(const [k,v] of Object.entries(value)) {
      if(Object.hasOwn(spec.properties,k))check(v,spec.properties[k],path+'.'+k,draft);
      else if(spec.additionalProperties===false)throw Error(path+'.'+k+' is outside the record schema.');
    }
  }
}
function canonical(r) {
  const result=structuredClone(r); // Inapplicable form fields may stay in memory while toggling.
  if (!result.capability.required) result.capability = {required:false};
  return result;
}
function validate(records) {
  check(records,schema,'Record');
  return records.map(rules.assess);
}
function resetResult(message='') {
  last=null;byId('save-result').disabled=true;byId('result').replaceChildren();
  const p=byId('status');p.className='hint';p.textContent=message;
}
function error(e) {resetResult();const p=byId('status');p.className='error';p.textContent=e.message;byId('report').scrollIntoView();}
function safeReplace(){return !dirty||confirm('Discard unsaved changes and open another record?');}
function openRecords(records) {batch=structuredClone(records);index=0;dirty=false;resetResult();redraw();}
function download(value,name) {
  const blob=new Blob([JSON.stringify(value,null,2)+'\n'],{type:'application/json'});
  const url=URL.createObjectURL(blob), a=el('a');a.href=url;a.download=name;document.body.append(a);a.click();a.remove();
  window.setTimeout(()=>URL.revokeObjectURL(url),30000);
}
byId('open-example').onclick=()=>{const rec=examples.find(r=>r.id===byId('example').value);if(rec&&safeReplace()) openRecords([rec]);};
byId('new').onclick=()=>{if(safeReplace())openRecords([blank()]);};
byId('import-btn').onclick=()=>byId('file').click();
byId('file').onchange=async e=>{
  const f=e.target.files[0];e.target.value='';if(!f)return;
  try{
    const data=JSON.parse(await f.text(),(key,value,context)=>{
      if(typeof value==='number'&&context?.source&&/[.eE]/.test(context.source)&&['score','threshold','V','F'].includes(key))throw Error('Write numeric ratings as integers.');
      return value;
    });
    if(data?.format==='ai2l-review-draft-1') {
      check(data.records,schema,'Draft',true);
      data.records.forEach(rules.assess);
      if(safeReplace())openRecords(data.records);
    } else {validate(data);if(safeReplace())openRecords(data);}
  } catch(ex){error(ex);}
};
byId('save').onclick=()=>{try{const rows=batch.map(canonical);validate(rows);download(rows,'ai2l-review-records.json');dirty=false;byId('status').textContent='The review records JSON is downloading.';}catch(ex){error(ex);}};
byId('draft').onclick=()=>{const rows=batch.map(canonical);download({format:'ai2l-review-draft-1',records:rows},'ai2l-review-draft.json');dirty=false;byId('status').textContent='Your draft is downloading. Resume with Open JSON.';};
byId('assess').onclick=()=>{
  try{
    const [r]=validate([canonical(batch[index])]);last=r;byId('save-result').disabled=false;byId('status').className='hint';
    byId('status').textContent='The decision uses the supplied ratings. Educational effects, scale validity and safety require independent evidence.';
    const root=byId('result');root.replaceChildren();
    for(const [label,value] of [['Overall',r.overall],['Artifact',r.artifact_assessment],['Four critical dimensions',r.gate],['Package',r.package],['Capability',r.capability.status],...r.claims.map((s,i)=>['Claim '+(i+1),s])]){
      const p=el('p'),tag=el('span',statuses[value]);tag.className='tag '+value;p.append(document.createTextNode(label+' · '),tag);root.append(p);
    }
    root.append(el('p','m1–m7 · '+r.profile.map(x=>x??'U').join(' / ')),
      el('p','Descriptive total · '+(r.descriptive_total===null?'Unavailable':r.descriptive_total+' / 28')),el('p','Next action · '+r.next_action));
  }catch(ex){error(ex);}
};
byId('save-result').onclick=()=>{if(last)download([last],'ai2l-review-assessment.json');};
window.addEventListener('beforeunload',e=>{if(dirty){e.preventDefault();e.returnValue='';}});
redraw();
</script></body></html>


==> anc/review_sheet/verify.py <==
"""Compare the browser's decision logic with the Reader revision's Python reference.

Run python verify.py from any directory with Node.js available on PATH.
"""
from __future__ import annotations

import copy
import hashlib
import itertools
import json
from pathlib import Path
import re
import subprocess
import sys

ROOT = Path(__file__).resolve().parent
sys.dont_write_bytecode = True
sys.path.insert(0, str(ROOT.parent))
import review_rules


def script(document, identifier):
    pattern = rf'<script[^>]+id="{identifier}"[^>]*>(.*?)</script>'
    return re.search(pattern, document, flags=re.S).group(1)


def check(filename):
    html = (ROOT / filename).read_text(encoding="utf-8")
    examples = json.loads((ROOT.parent / "examples.json").read_text(encoding="utf-8"))
    schema = json.loads((ROOT.parent / "review_record.schema.json").read_text(encoding="utf-8"))
    assert examples == json.loads(script(html, "source-examples"))
    assert schema == json.loads(script(html, "source-schema"))
    assert all(len(dim["rows"]) == 5 for dim in json.loads(script(html, "source-anchors")))
    assert len(json.loads(script(html, "source-anchors"))) == 7
    records = list(examples)
    for v, f in itertools.product([None, *range(5)], repeat=2):
        record = copy.deepcopy(examples[1])
        record["validity_failure"] = {"V": v, "F": f}
        record["dimensions"]["m4"]["score"] = None if None in (v, f) else min(v, f)
        records.append(record)
    for c, threshold, claim, package in itertools.product(
        [None, *range(4)], [2, 3], ["supported", "contradicted", "not_established"], [True, False, None]
    ):
        record = copy.deepcopy(examples[3])
        record["capability"].update(score=c, threshold=threshold)
        record["claims"][0]["status"] = claim
        record["package"]["sufficient"] = package
        records.append(record)
    program = script(html, "rules") + """
const fs = require('node:fs');
const hash = require('node:crypto').createHash('sha256');
for(let i=0;i<6**7;i++){
  let n=i;
  const profile=Array(7);
  for(let j=6;j>=0;j--){const d=n%6;profile[j]=d===5?null:d;n=Math.floor(n/6);}
  hash.update(rules.gate(profile)+'\\n');
}
const records=JSON.parse(fs.readFileSync(0,'utf8'));
console.log(JSON.stringify({digest:hash.digest('hex'),results:records.map(rules.assess)}));
"""
    child = subprocess.run(["node", "-e", program], input=json.dumps(records),
                           capture_output=True, text=True, encoding="utf-8", check=True)
    browser = json.loads(child.stdout)
    digest = hashlib.sha256()
    for scores in itertools.product([*range(5), None], repeat=7):
        digest.update((review_rules.gate(scores) + "\n").encode())
    assert digest.hexdigest() == browser["digest"]
    assert [review_rules.assess(r) for r in records] == browser["results"]
    print(f"{filename}: matched all {6**7:,} gate profiles, including unknowns, and {len(records)} complete assessments.")


def check_record_origin():
    cases = json.loads((ROOT.parent / "examples.json").read_text(encoding="utf-8"))
    sample = cases[1].copy()
    for flag in (True, False):
        sample["synthetic"] = flag
        assert review_rules.assess(sample)["synthetic"] is flag
    for malformed in ({"synthetic": None}, {"synthetic": "false"}, {"synthetic": 0}, {}):
        sample.pop("synthetic", None)
        sample.update(malformed)
        try:
            review_rules.assess(sample)
        except ValueError as exc:
            assert "synthetic" in str(exc)
        else:
            raise AssertionError("Malformed record origin was accepted")
    print("Python rejected four invalid origin declarations and preserved both boolean values.")


if __name__ == "__main__":
    check_record_origin()
    for filename in ("index.html", "index_en.html"):
        check(filename)
        subprocess.run(["node", str(ROOT / "verify_exports.js"), str(ROOT / filename)], check=True)


==> anc/review_sheet/verify_exports.js <==
// Exercise the sheet's actual save and import handlers offline. No browser installation is needed.
'use strict';
const assert = require('node:assert/strict');
const fs = require('node:fs');
const path = require('node:path');
const vm = require('node:vm');
const filename = process.argv[2];
const scripts = new Map([...fs.readFileSync(filename, 'utf8').matchAll(
  /<script[^>]*\bid="([^"]+)"[^>]*>([\s\S]*?)<\/script>/g
)].map(match => [match[1], match[2]]));

// Only these DOM operations are needed by the form. Downloads and imports use in-memory bytes.
class Element {
  children = [];
  append(...nodes) { this.children.push(...nodes); }
  replaceChildren() { this.children = []; }
  addEventListener(name, fn) { this['on' + name] = fn; }
  click() {}
  remove() {}
  scrollIntoView() {}
}
const elements = new Map();
function byId(id) {
  if (!elements.has(id)) {
    const element = new Element();
    element.textContent = scripts.get(id) || '';
    elements.set(id, element);
  }
  return elements.get(id);
}
let blob;
const runtime = vm.createContext({
  document: {getElementById:byId, createElement:() => new Element(), body:new Element()},
  window: {addEventListener() {}, setTimeout() {}}, confirm:() => true, Blob, structuredClone,
  URL: {createObjectURL(value) { blob = value; return 'blob:local'; }}
});
vm.runInContext(scripts.get('rules') + '\n' + scripts.get('editor'), runtime);

async function download(button) {
  blob = null;
  byId(button).onclick();
  assert.ok(blob, 'Expected ' + button + ' to download a file');
  return JSON.parse(await blob.text());
}
async function openJSON(value) {
  const target = {files:[{text:async () => JSON.stringify(value)}]};
  await byId('file').onchange({target});
  return byId('status').className !== 'error';
}
function setCapability(required) {
  const section = byId('form').children.at(-2);
  const selector = section.children.find(node => node.children.some(child => child.onchange));
  const control = selector.children.find(child => child.onchange);
  control.value = String(required);
  control.onchange();
}

async function verify() {
  const sample = JSON.parse(scripts.get('source-examples')).find(row => row.id === 'L1');
  sample.capability.evidence = 'Illustrative private evidence locator';
  assert.equal(await openJSON([sample]), true);
  for (const required of [false, true]) {
    setCapability(required);
    const expected = required ? sample.capability : {required:false};
    const records = await download('save');
    const draft = await download('draft');
    assert.deepEqual(records[0].capability, expected);
    assert.deepEqual(draft.records[0].capability, expected);
    if (required) {
      assert.equal(await openJSON(records), true);
      assert.equal(await openJSON(draft), true);
    } else {
      // Keep the in-memory edits available for the next toggle; reimport both saved formats later.
      assert.deepEqual(draft.records, records);
    }
  }
  // Records or drafts from older sheets may contain inapplicable fields. New exports omit them.
  const older = structuredClone(sample);
  older.capability.required = false;
  for (const value of [[older], {format:'ai2l-review-draft-1', records:[older]}]) {
    assert.equal(await openJSON(value), true);
    const saved = await download('save');
    const draft = await download('draft');
    assert.deepEqual(saved[0].capability, {required:false});
    assert.deepEqual(draft.records, saved);
    assert.equal(await openJSON(saved), true);
    assert.equal(await openJSON(draft), true);
  }
  byId('new').onclick();
  const incomplete = await download('draft');
  assert.deepEqual(incomplete.records[0].capability, {required:false});
  assert.equal(await openJSON(incomplete), true);
  assert.deepEqual(await download('draft'), incomplete);
  for (const synthetic of [false, true, undefined, null, 'false', 0]) {
    const record = {...sample, synthetic};
    // JSON.stringify removes the undefined property, exercising the missing flag case.
    for (const value of [[record], {format:'ai2l-review-draft-1', records:[record]}]) {
      assert.equal(await openJSON(value), typeof synthetic === 'boolean');
      if (typeof synthetic === 'boolean') assert.equal((await download('save'))[0].synthetic, synthetic);
    }
  }
  console.log(path.basename(filename) + ': record and draft exports, legacy imports, incomplete draft and origin checks passed.');
}
verify().catch(error => { console.error(error); process.exitCode = 1; });

